Unorientable topological gravity and orthogonal random matrix universality

The duality of Jackiw-Teitelboim (JT) gravity and a double scaled matrix integral has led to studies of the canonical spectral form factor (SFF) in the so called $\tau-$scaled limit of large times, $t \to \infty$, and fixed temperature in order to demonstrate agreement with universal random matrix theory (RMT). Though this has been established for the unitary case, extensions to other symmetry classes requires the inclusion of unorientable manifolds in the sum over geometries, necessary to address time reversal invariance, and regularization of the corresponding prime geometrical objects, the Weil-Petersson (WP) volumes. We report here how universal signatures of quantum chaos, witnessed by the fidelity to the Gaussian orthogonal ensemble, emerge for the low-energy limit of unorientable JT gravity, i.e. the Airy model/topological gravity. To this end, we implement the loop equations for the corresponding dual (double-scaled) matrix model and find the generic form of the Airy WP volumes, supported by calculations using unorientable Kontsevich graphs. In an apparent violation of the gravity/chaos duality, the $\tau-$scaled SFF on the gravity side acquires both logarithmic and power law contributions in $t$, not manifestly present on the RMT side. We show the expressions can be made to agree by means of bootstrapping-like relations hidden in the asymptotic expansions of generalized hypergeometric functions. Thus, we are able to establish strong evidence of the quantum chaotic nature of unorientable topological gravity.

==> anc/R_g23_n4_together_new.txt <==
(30720*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^16 + 153600*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^16 + 307200*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^16 + 307200*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^16 + 153600*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^16 + 30720*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^16 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^17 + 921600*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^17 + 2304000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^17 + 3072000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^17 + 2304000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^17 + 921600*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^17 + 153600*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^17 + 307200*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^18 + 2304000*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^18 + 7219200*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^18 + 12288000*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^18 + 12288000*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^18 + 7219200*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^18 + 2304000*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^18 + 307200*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^18 + 307200*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^19 + 3072000*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^19 + 12288000*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^19 + 26419200*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^19 + 33792000*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^19 + 26419200*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^19 + 12288000*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^19 + 3072000*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^19 + 307200*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^19 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^20 + 2304000*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^20 + 12288000*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^20 + 33792000*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^20 + 54681600*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^20 + 54681600*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^20 + 33792000*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^20 + 12288000*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^20 + 2304000*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^20 + 153600*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^20 + 30720*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^21 + 921600*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^21 + 7219200*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^21 + 26419200*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^21 + 54681600*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^21 + 69181440*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^21 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^21 + 26419200*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^21 + 7219200*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^21 + 921600*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^21 + 30720*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^21 + 153600*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^22 + 2304000*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^22 + 12288000*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^22 + 33792000*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^22 + 54681600*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^22 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^22 + 33792000*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^22 + 12288000*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^22 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^22 + 153600*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^22 + 307200*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^23 + 3072000*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^23 + 12288000*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^23 + 26419200*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^23 + 33792000*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^23 + 26419200*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^23 + 12288000*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^23 + 3072000*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^23 + 307200*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^23 + 307200*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^24 + 2304000*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^24 + 7219200*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^24 + 12288000*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^24 + 12288000*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^24 + 7219200*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^24 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^24 + 307200*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^24 + 153600*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^25 + 921600*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^25 + 2304000*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^25 + 3072000*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^25 + 2304000*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^25 + 921600*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^25 + 153600*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^25 + 30720*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^26 + 153600*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^26 + 307200*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^26 + 307200*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^26 + 153600*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^26 + 30720*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^26 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4] + 768000*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4] + 1536000*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4] + 1536000*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4] + 768000*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4] + 153600*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4] + 921600*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4] + 5529600*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4] + 13824000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4] + 18432000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4] + 13824000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4] + 5529600*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4] + 921600*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4] + 2304000*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4] + 16896000*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4] + 52224000*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4] + 88320000*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4] + 88320000*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4] + 52224000*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4] + 16896000*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4] + 2304000*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4] + 3072000*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4] + 28416000*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4] + 109056000*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4] + 229632000*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4] + 291840000*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4] + 229632000*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4] + 109056000*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4] + 28416000*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4] + 3072000*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4] + 2304000*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4] + 28416000*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4] + 138240000*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4] + 362496000*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4] + 574464000*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4] + 574464000*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4] + 362496000*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4] + 138240000*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4] + 28416000*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4] + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4] + 921600*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4] + 16896000*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4] + 109056000*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4] + 362496000*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4] + 715776000*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4] + 892723200*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4] + 715776000*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4] + 362496000*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4] + 109056000*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4] + 16896000*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4] + 921600*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4] + 153600*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4] + 5529600*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4] + 52224000*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4] + 229632000*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4] + 574464000*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4] + 892723200*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4] + 892723200*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4] + 574464000*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4] + 229632000*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4] + 52224000*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4] + 5529600*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4] + 153600*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4] + 768000*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4] + 13824000*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4] + 88320000*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4] + 291840000*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4] + 574464000*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4] + 715776000*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4] + 574464000*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4] + 291840000*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4] + 88320000*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4] + 13824000*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4] + 768000*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4] + 1536000*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4] + 18432000*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4] + 88320000*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4] + 229632000*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4] + 362496000*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4] + 362496000*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4] + 229632000*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4] + 88320000*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4] + 18432000*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4] + 1536000*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4] + 1536000*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4] + 13824000*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4] + 52224000*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4] + 109056000*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4] + 138240000*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4] + 109056000*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4] + 52224000*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4] + 13824000*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4] + 1536000*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4] + 768000*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4] + 5529600*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4] + 16896000*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4] + 28416000*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4] + 28416000*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4] + 16896000*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4] + 5529600*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4] + 768000*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4] + 153600*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4] + 921600*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4] + 2304000*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4] + 3072000*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4] + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4] + 921600*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4] + 153600*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4] + 337920*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^2 + 1689600*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^2 + 3379200*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^2 + 3379200*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^2 + 1689600*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^2 + 337920*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^2 + 2457600*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^2 + 14745600*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^2 + 36864000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^2 + 49152000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^2 + 36864000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^2 + 14745600*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^2 + 2457600*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^2 + 7557120*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^2 + 54681600*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^2 + 167608320*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^2 + 282316800*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^2 + 282316800*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^2 + 167608320*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^2 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^2 + 7557120*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^2 + 12748800*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^2 + 113049600*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^2 + 423321600*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^2 + 879820800*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^2 + 1113600000*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^2 + 879820800*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^2 + 423321600*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^2 + 113049600*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^2 + 12748800*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^2 + 12748800*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^2 + 142848000*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^2 + 659558400*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^2 + 1680384000*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^2 + 2628556800*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^2 + 2628556800*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^2 + 1680384000*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^2 + 659558400*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^2 + 142848000*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^2 + 12748800*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^2 + 7557120*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^2 + 113049600*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^2 + 659558400*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^2 + 2074214400*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^2 + 3980697600*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^2 + 4921098240*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^2 + 3980697600*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^2 + 2074214400*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^2 + 659558400*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^2 + 113049600*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^2 + 7557120*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^2 + 2457600*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^2 + 54681600*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^2 + 423321600*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^2 + 1680384000*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^2 + 3980697600*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^2 + 6038323200*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^2 + 6038323200*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^2 + 3980697600*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^2 + 1680384000*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^2 + 423321600*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^2 + 54681600*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^2 + 2457600*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^2 + 337920*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^2 + 14745600*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^2 + 167608320*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^2 + 879820800*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^2 + 2628556800*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^2 + 4921098240*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^2 + 6038323200*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^2 + 4921098240*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^2 + 2628556800*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^2 + 879820800*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^2 + 167608320*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^2 + 14745600*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^2 + 337920*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^2 + 1689600*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^2 + 36864000*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^2 + 282316800*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^2 + 1113600000*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^2 + 2628556800*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^2 + 3980697600*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^2 + 3980697600*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^2 + 2628556800*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^2 + 1113600000*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^2 + 282316800*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^2 + 36864000*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^2 + 1689600*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^2 + 3379200*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^2 + 49152000*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^2 + 282316800*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^2 + 879820800*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^2 + 1680384000*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^2 + 2074214400*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^2 + 1680384000*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^2 + 879820800*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^2 + 282316800*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^2 + 49152000*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^2 + 3379200*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^2 + 3379200*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^2 + 36864000*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^2 + 167608320*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^2 + 423321600*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^2 + 659558400*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^2 + 659558400*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^2 + 423321600*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^2 + 167608320*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^2 + 36864000*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^2 + 3379200*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^2 + 1689600*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^2 + 14745600*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^2 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^2 + 113049600*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^2 + 142848000*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^2 + 113049600*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^2 + 54681600*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^2 + 14745600*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^2 + 1689600*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^2 + 337920*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^2 + 2457600*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^2 + 7557120*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^2 + 12748800*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^2 + 12748800*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^2 + 7557120*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^2 + 2457600*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^2 + 337920*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^2 + 465210*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^3 + 2326050*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^3 + 4652100*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^3 + 4652100*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^3 + 2326050*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^3 + 465210*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^3 + 4015650*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^3 + 24093900*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^3 + 60234750*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^3 + 80313000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^3 + 60234750*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^3 + 24093900*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^3 + 4015650*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^3 + 14789700*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^3 + 106314750*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^3 + 324517950*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^3 + 545508000*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^3 + 545508000*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^3 + 324517950*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^3 + 106314750*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^3 + 14789700*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^3 + 30461310*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^3 + 264040650*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^3 + 975017700*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^3 + 2011085910*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^3 + 2539295100*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^3 + 2011085910*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^3 + 975017700*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^3 + 264040650*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^3 + 30461310*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^3 + 38444100*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^3 + 408271050*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^3 + 1826862750*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^3 + 4571842050*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^3 + 7093112850*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^3 + 7093112850*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^3 + 4571842050*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^3 + 1826862750*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^3 + 408271050*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^3 + 38444100*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^3 + 30461310*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^3 + 408271050*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^3 + 2241560700*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^3 + 6807008700*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^3 + 12824792550*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^3 + 15763069620*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^3 + 12824792550*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^3 + 6807008700*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^3 + 2241560700*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^3 + 408271050*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^3 + 30461310*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^3 + 14789700*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^3 + 264040650*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^3 + 1826862750*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^3 + 6807008700*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^3 + 15566751000*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^3 + 23239569600*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^3 + 23239569600*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^3 + 15566751000*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^3 + 6807008700*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^3 + 1826862750*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^3 + 264040650*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^3 + 14789700*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^3 + 4015650*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^3 + 106314750*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^3 + 975017700*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^3 + 4571842050*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^3 + 12824792550*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^3 + 23239569600*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^3 + 28227801000*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^3 + 23239569600*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^3 + 12824792550*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^3 + 4571842050*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^3 + 975017700*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^3 + 106314750*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^3 + 4015650*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^3 + 465210*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^3 + 24093900*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^3 + 324517950*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^3 + 2011085910*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^3 + 7093112850*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^3 + 15763069620*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^3 + 23239569600*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^3 + 23239569600*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^3 + 15763069620*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^3 + 7093112850*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^3 + 2011085910*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^3 + 324517950*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^3 + 24093900*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^3 + 465210*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^3 + 2326050*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^3 + 60234750*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^3 + 545508000*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^3 + 2539295100*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^3 + 7093112850*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^3 + 12824792550*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^3 + 15566751000*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^3 + 12824792550*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^3 + 7093112850*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^3 + 2539295100*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^3 + 545508000*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^3 + 60234750*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^3 + 2326050*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^3 + 4652100*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^3 + 80313000*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^3 + 545508000*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^3 + 2011085910*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^3 + 4571842050*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^3 + 6807008700*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^3 + 6807008700*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^3 + 4571842050*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^3 + 2011085910*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^3 + 545508000*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^3 + 80313000*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^3 + 4652100*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^3 + 4652100*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^3 + 60234750*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^3 + 324517950*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^3 + 975017700*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^3 + 1826862750*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^3 + 2241560700*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^3 + 1826862750*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^3 + 975017700*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^3 + 324517950*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^3 + 60234750*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^3 + 4652100*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^3 + 2326050*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^3 + 24093900*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^3 + 106314750*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^3 + 264040650*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^3 + 408271050*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^3 + 408271050*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^3 + 264040650*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^3 + 106314750*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^3 + 24093900*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^3 + 2326050*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^3 + 465210*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^3 + 4015650*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^3 + 14789700*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^3 + 30461310*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^3 + 38444100*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^3 + 30461310*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^3 + 14789700*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^3 + 4015650*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^3 + 465210*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^3 + 509730*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^4 + 2548650*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^4 + 5097300*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^4 + 5097300*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^4 + 2548650*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^4 + 509730*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^4 + 4874700*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^4 + 29248200*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^4 + 73120500*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^4 + 97494000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^4 + 73120500*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^4 + 29248200*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^4 + 4874700*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^4 + 20441598*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^4 + 146659740*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^4 + 447116328*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^4 + 751141470*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^4 + 751141470*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^4 + 447116328*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^4 + 146659740*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^4 + 20441598*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^4 + 49254090*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^4 + 422426940*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^4 + 1549479840*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^4 + 3184142340*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^4 + 4015670700*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^4 + 3184142340*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^4 + 1549479840*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^4 + 422426940*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^4 + 49254090*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^4 + 75089610*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^4 + 774025050*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^4 + 3401034108*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^4 + 8421508140*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^4 + 13001722740*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^4 + 13001722740*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^4 + 8421508140*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^4 + 3401034108*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^4 + 774025050*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^4 + 75089610*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^4 + 75089610*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^4 + 943116600*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^4 + 4983503220*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^4 + 14793167820*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^4 + 27533767650*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^4 + 33712152120*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^4 + 27533767650*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^4 + 14793167820*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^4 + 4983503220*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^4 + 943116600*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^4 + 75089610*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^4 + 49254090*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^4 + 774025050*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^4 + 4983503220*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^4 + 17794114500*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^4 + 39713303970*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^4 + 58629431490*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^4 + 58629431490*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^4 + 39713303970*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^4 + 17794114500*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^4 + 4983503220*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^4 + 774025050*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^4 + 49254090*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^4 + 20441598*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^4 + 422426940*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^4 + 3401034108*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^4 + 14793167820*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^4 + 39713303970*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^4 + 70306475256*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^4 + 84774580680*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^4 + 70306475256*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^4 + 39713303970*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^4 + 14793167820*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^4 + 3401034108*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^4 + 422426940*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^4 + 20441598*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^4 + 4874700*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^4 + 146659740*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^4 + 1549479840*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^4 + 8421508140*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^4 + 27533767650*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^4 + 58629431490*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^4 + 84774580680*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^4 + 84774580680*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^4 + 58629431490*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^4 + 27533767650*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^4 + 8421508140*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^4 + 1549479840*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^4 + 146659740*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^4 + 4874700*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^4 + 509730*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^4 + 29248200*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^4 + 447116328*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^4 + 3184142340*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^4 + 13001722740*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^4 + 33712152120*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^4 + 58629431490*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^4 + 70306475256*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^4 + 58629431490*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^4 + 33712152120*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^4 + 13001722740*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^4 + 3184142340*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^4 + 447116328*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^4 + 29248200*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^4 + 509730*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^4 + 2548650*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^4 + 73120500*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^4 + 751141470*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^4 + 4015670700*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^4 + 13001722740*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^4 + 27533767650*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^4 + 39713303970*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^4 + 39713303970*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^4 + 27533767650*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^4 + 13001722740*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^4 + 4015670700*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^4 + 751141470*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^4 + 73120500*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^4 + 2548650*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^4 + 5097300*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^4 + 97494000*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^4 + 751141470*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^4 + 3184142340*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^4 + 8421508140*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^4 + 14793167820*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^4 + 17794114500*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^4 + 14793167820*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^4 + 8421508140*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^4 + 3184142340*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^4 + 751141470*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^4 + 97494000*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^4 + 5097300*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^4 + 5097300*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^4 + 73120500*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^4 + 447116328*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^4 + 1549479840*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^4 + 3401034108*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^4 + 4983503220*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^4 + 4983503220*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^4 + 3401034108*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^4 + 1549479840*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^4 + 447116328*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^4 + 73120500*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^4 + 5097300*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^4 + 2548650*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^4 + 29248200*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^4 + 146659740*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^4 + 422426940*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^4 + 774025050*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^4 + 943116600*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^4 + 774025050*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^4 + 422426940*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^4 + 146659740*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^4 + 29248200*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^4 + 2548650*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^4 + 509730*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^4 + 4874700*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^4 + 20441598*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^4 + 49254090*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^4 + 75089610*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^4 + 75089610*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^4 + 49254090*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^4 + 20441598*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^4 + 4874700*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^4 + 509730*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^4 + 524505*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^5 + 2622525*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^5 + 5245050*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^5 + 5245050*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^5 + 2622525*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^5 + 524505*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^5 + 5171175*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^5 + 31027050*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^5 + 77567625*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^5 + 103423500*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^5 + 77567625*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^5 + 31027050*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^5 + 5171175*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^5 + 23091720*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^5 + 165687975*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^5 + 505155795*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^5 + 848669550*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^5 + 848669550*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^5 + 505155795*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^5 + 165687975*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^5 + 23091720*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^5 + 61350600*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^5 + 524419590*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^5 + 1919505540*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^5 + 3939855450*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^5 + 4966837800*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^5 + 3939855450*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^5 + 1919505540*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^5 + 524419590*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^5 + 61350600*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^5 + 107202850*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^5 + 1089037700*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^5 + 4741558540*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^5 + 11677350400*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^5 + 17982696750*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^5 + 17982696750*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^5 + 11677350400*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^5 + 4741558540*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^5 + 1089037700*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^5 + 107202850*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^5 + 128594600*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^5 + 1554435300*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^5 + 8022806970*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^5 + 23477864350*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^5 + 43362294225*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^5 + 52962792290*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^5 + 43362294225*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^5 + 23477864350*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^5 + 8022806970*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^5 + 1554435300*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^5 + 128594600*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^5 + 107202850*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^5 + 1554435300*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^5 + 9535841500*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^5 + 33057276100*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^5 + 72521500525*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^5 + 106218325225*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^5 + 106218325225*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^5 + 72521500525*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^5 + 33057276100*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^5 + 9535841500*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^5 + 1554435300*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^5 + 107202850*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^5 + 61350600*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^5 + 1089037700*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^5 + 8022806970*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^5 + 33057276100*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^5 + 85897579400*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^5 + 149422422095*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^5 + 179173997850*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^5 + 149422422095*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^5 + 85897579400*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^5 + 33057276100*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^5 + 8022806970*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^5 + 1089037700*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^5 + 61350600*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^5 + 23091720*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^5 + 524419590*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^5 + 4741558540*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^5 + 23477864350*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^5 + 72521500525*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^5 + 149422422095*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^5 + 212799210380*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^5 + 212799210380*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^5 + 149422422095*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^5 + 72521500525*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^5 + 23477864350*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^5 + 4741558540*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^5 + 524419590*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^5 + 23091720*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^5 + 5171175*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^5 + 165687975*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^5 + 1919505540*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^5 + 11677350400*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^5 + 43362294225*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^5 + 106218325225*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^5 + 179173997850*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^5 + 212799210380*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^5 + 179173997850*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^5 + 106218325225*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^5 + 43362294225*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^5 + 11677350400*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^5 + 1919505540*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^5 + 165687975*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^5 + 5171175*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^5 + 524505*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^5 + 31027050*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^5 + 505155795*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^5 + 3939855450*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^5 + 17982696750*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^5 + 52962792290*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^5 + 106218325225*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^5 + 149422422095*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^5 + 149422422095*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^5 + 106218325225*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^5 + 52962792290*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^5 + 17982696750*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^5 + 3939855450*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^5 + 505155795*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^5 + 31027050*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^5 + 524505*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^5 + 2622525*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^5 + 77567625*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^5 + 848669550*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^5 + 4966837800*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^5 + 17982696750*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^5 + 43362294225*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^5 + 72521500525*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^5 + 85897579400*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^5 + 72521500525*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^5 + 43362294225*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^5 + 17982696750*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^5 + 4966837800*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^5 + 848669550*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^5 + 77567625*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^5 + 2622525*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^5 + 5245050*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^5 + 103423500*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^5 + 848669550*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^5 + 3939855450*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^5 + 11677350400*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^5 + 23477864350*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^5 + 33057276100*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^5 + 33057276100*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^5 + 23477864350*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^5 + 11677350400*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^5 + 3939855450*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^5 + 848669550*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^5 + 103423500*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^5 + 5245050*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^5 + 5245050*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^5 + 77567625*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^5 + 505155795*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^5 + 1919505540*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^5 + 4741558540*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^5 + 8022806970*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^5 + 9535841500*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^5 + 8022806970*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^5 + 4741558540*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^5 + 1919505540*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^5 + 505155795*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^5 + 77567625*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^5 + 5245050*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^5 + 2622525*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^5 + 31027050*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^5 + 165687975*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^5 + 524419590*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^5 + 1089037700*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^5 + 1554435300*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^5 + 1554435300*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^5 + 1089037700*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^5 + 524419590*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^5 + 165687975*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^5 + 31027050*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^5 + 2622525*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^5 + 524505*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^5 + 5171175*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^5 + 23091720*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^5 + 61350600*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^5 + 107202850*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^5 + 128594600*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^5 + 107202850*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^5 + 61350600*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^5 + 23091720*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^5 + 5171175*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^5 + 524505*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^5 + 531285*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^6 + 2656425*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^6 + 5312850*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^6 + 5312850*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^6 + 2656425*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^6 + 531285*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^6 + 5278950*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^6 + 31673700*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^6 + 79184250*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^6 + 105579000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^6 + 79184250*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^6 + 31673700*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^6 + 5278950*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^6 + 24005295*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^6 + 172277100*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^6 + 525311370*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^6 + 882585675*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^6 + 882585675*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^6 + 525311370*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^6 + 172277100*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^6 + 24005295*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^6 + 66412818*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^6 + 567549165*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^6 + 2077038630*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^6 + 4262817123*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^6 + 5373829680*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^6 + 4262817123*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^6 + 2077038630*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^6 + 567549165*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^6 + 66412818*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^6 + 125136560*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^6 + 1264499890*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^6 + 5486966876*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^6 + 13485932720*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^6 + 20748233970*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^6 + 20748233970*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^6 + 13485932720*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^6 + 5486966876*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^6 + 1264499890*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^6 + 125136560*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^6 + 169716240*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^6 + 2010278250*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^6 + 10243958010*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^6 + 29743987710*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^6 + 54701873525*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^6 + 66722563630*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^6 + 54701873525*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^6 + 29743987710*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^6 + 10243958010*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^6 + 2010278250*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^6 + 169716240*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^6 + 169716240*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^6 + 2340135400*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^6 + 13910467430*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^6 + 47283496678*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^6 + 102540600820*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^6 + 149383251120*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^6 + 149383251120*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^6 + 102540600820*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^6 + 47283496678*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^6 + 13910467430*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^6 + 2340135400*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^6 + 169716240*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^6 + 125136560*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^6 + 2010278250*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^6 + 13910467430*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^6 + 55089888180*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^6 + 139704499055*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^6 + 239824435265*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^6 + 286368997300*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^6 + 239824435265*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^6 + 139704499055*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^6 + 55089888180*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^6 + 13910467430*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^6 + 2010278250*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^6 + 125136560*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^6 + 66412818*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^6 + 1264499890*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^6 + 10243958010*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^6 + 47283496678*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^6 + 139704499055*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^6 + 280368323946*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^6 + 394417463375*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^6 + 394417463375*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^6 + 280368323946*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^6 + 139704499055*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^6 + 47283496678*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^6 + 10243958010*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^6 + 1264499890*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^6 + 66412818*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^6 + 24005295*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^6 + 567549165*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^6 + 5486966876*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^6 + 29743987710*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^6 + 102540600820*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^6 + 239824435265*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^6 + 394417463375*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^6 + 464666128452*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^6 + 394417463375*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^6 + 239824435265*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^6 + 102540600820*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^6 + 29743987710*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^6 + 5486966876*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^6 + 567549165*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^6 + 24005295*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^6 + 5278950*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^6 + 172277100*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^6 + 2077038630*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^6 + 13485932720*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^6 + 54701873525*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^6 + 149383251120*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^6 + 286368997300*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^6 + 394417463375*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^6 + 394417463375*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^6 + 286368997300*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^6 + 149383251120*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^6 + 54701873525*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^6 + 13485932720*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^6 + 2077038630*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^6 + 172277100*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^6 + 5278950*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^6 + 531285*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^6 + 31673700*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^6 + 525311370*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^6 + 4262817123*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^6 + 20748233970*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^6 + 66722563630*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^6 + 149383251120*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^6 + 239824435265*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^6 + 280368323946*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^6 + 239824435265*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^6 + 149383251120*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^6 + 66722563630*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^6 + 20748233970*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^6 + 4262817123*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^6 + 525311370*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^6 + 31673700*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^6 + 531285*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^6 + 2656425*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^6 + 79184250*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^6 + 882585675*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^6 + 5373829680*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^6 + 20748233970*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^6 + 54701873525*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^6 + 102540600820*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^6 + 139704499055*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^6 + 139704499055*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^6 + 102540600820*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^6 + 54701873525*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^6 + 20748233970*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^6 + 5373829680*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^6 + 882585675*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^6 + 79184250*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^6 + 2656425*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^6 + 5312850*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^6 + 105579000*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^6 + 882585675*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^6 + 4262817123*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^6 + 13485932720*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^6 + 29743987710*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^6 + 47283496678*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^6 + 55089888180*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^6 + 47283496678*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^6 + 29743987710*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^6 + 13485932720*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^6 + 4262817123*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^6 + 882585675*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^6 + 105579000*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^6 + 5312850*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^6 + 5312850*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^6 + 79184250*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^6 + 525311370*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^6 + 2077038630*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^6 + 5486966876*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^6 + 10243958010*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^6 + 13910467430*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^6 + 13910467430*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^6 + 10243958010*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^6 + 5486966876*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^6 + 2077038630*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^6 + 525311370*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^6 + 79184250*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^6 + 5312850*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^6 + 2656425*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^6 + 31673700*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^6 + 172277100*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^6 + 567549165*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^6 + 1264499890*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^6 + 2010278250*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^6 + 2340135400*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^6 + 2010278250*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^6 + 1264499890*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^6 + 567549165*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^6 + 172277100*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^6 + 31673700*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^6 + 2656425*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^6 + 531285*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^6 + 5278950*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^6 + 24005295*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^6 + 66412818*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^6 + 125136560*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^6 + 169716240*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^6 + 169716240*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^6 + 125136560*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^6 + 66412818*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^6 + 24005295*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^6 + 5278950*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^6 + 531285*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^6 + 534000*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^7 + 2670000*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^7 + 5340000*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^7 + 5340000*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^7 + 2670000*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^7 + 534000*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^7 + 5326425*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^7 + 31958550*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^7 + 79896375*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^7 + 106528500*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^7 + 79896375*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^7 + 31958550*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^7 + 5326425*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^7 + 24357195*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^7 + 174812850*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^7 + 533063520*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^7 + 895626675*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^7 + 895626675*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^7 + 533063520*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^7 + 174812850*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^7 + 24357195*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^7 + 68163090*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^7 + 582627900*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^7 + 2132505600*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^7 + 4376980740*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^7 + 5517879900*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^7 + 4376980740*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^7 + 2132505600*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^7 + 582627900*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^7 + 68163090*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^7 + 132078890*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^7 + 1333273990*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^7 + 5781672245*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^7 + 14204892065*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^7 + 21850522890*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^7 + 21850522890*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^7 + 14204892065*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^7 + 5781672245*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^7 + 1333273990*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^7 + 132078890*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^7 + 190625300*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^7 + 2239203750*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^7 + 11350525800*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^7 + 32850328840*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^7 + 60308208000*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^7 + 73519653020*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^7 + 60308208000*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^7 + 32850328840*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^7 + 11350525800*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^7 + 2239203750*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^7 + 190625300*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^7 + 214289460*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^7 + 2873155000*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^7 + 16775156500*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^7 + 56379539990*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^7 + 121454219225*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^7 + 176389842285*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^7 + 176389842285*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^7 + 121454219225*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^7 + 56379539990*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^7 + 16775156500*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^7 + 2873155000*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^7 + 214289460*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^7 + 190625300*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^7 + 2873155000*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^7 + 19064608980*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^7 + 73475516490*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^7 + 183202868115*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^7 + 311599189215*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^7 + 370979516620*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^7 + 311599189215*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^7 + 183202868115*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^7 + 73475516490*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^7 + 19064608980*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^7 + 2873155000*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^7 + 190625300*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^7 + 132078890*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^7 + 2239203750*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^7 + 16775156500*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^7 + 73475516490*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^7 + 209811627200*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^7 + 412518483980*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^7 + 574763738550*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^7 + 574763738550*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^7 + 412518483980*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^7 + 209811627200*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^7 + 73475516490*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^7 + 16775156500*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^7 + 2239203750*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^7 + 132078890*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^7 + 68163090*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^7 + 1333273990*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^7 + 11350525800*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^7 + 56379539990*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^7 + 183202868115*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^7 + 412518483980*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^7 + 664215458210*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^7 + 777211434510*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^7 + 664215458210*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^7 + 412518483980*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^7 + 183202868115*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^7 + 56379539990*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^7 + 11350525800*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^7 + 1333273990*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^7 + 68163090*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^7 + 24357195*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^7 + 582627900*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^7 + 5781672245*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^7 + 32850328840*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^7 + 121454219225*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^7 + 311599189215*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^7 + 574763738550*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^7 + 777211434510*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^7 + 777211434510*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^7 + 574763738550*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^7 + 311599189215*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^7 + 121454219225*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^7 + 32850328840*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^7 + 5781672245*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^7 + 582627900*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^7 + 24357195*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^7 + 5326425*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^7 + 174812850*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^7 + 2132505600*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^7 + 14204892065*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^7 + 60308208000*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^7 + 176389842285*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^7 + 370979516620*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^7 + 574763738550*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^7 + 664215458210*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^7 + 574763738550*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^7 + 370979516620*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^7 + 176389842285*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^7 + 60308208000*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^7 + 14204892065*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^7 + 2132505600*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^7 + 174812850*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^7 + 5326425*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^7 + 534000*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^7 + 31958550*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^7 + 533063520*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^7 + 4376980740*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^7 + 21850522890*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^7 + 73519653020*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^7 + 176389842285*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^7 + 311599189215*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^7 + 412518483980*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^7 + 412518483980*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^7 + 311599189215*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^7 + 176389842285*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^7 + 73519653020*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^7 + 21850522890*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^7 + 4376980740*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^7 + 533063520*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^7 + 31958550*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^7 + 534000*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^7 + 2670000*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^7 + 79896375*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^7 + 895626675*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^7 + 5517879900*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^7 + 21850522890*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^7 + 60308208000*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^7 + 121454219225*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^7 + 183202868115*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^7 + 209811627200*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^7 + 183202868115*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^7 + 121454219225*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^7 + 60308208000*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^7 + 21850522890*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^7 + 5517879900*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^7 + 895626675*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^7 + 79896375*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^7 + 2670000*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^7 + 5340000*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^7 + 106528500*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^7 + 895626675*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^7 + 4376980740*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^7 + 14204892065*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^7 + 32850328840*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^7 + 56379539990*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^7 + 73475516490*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^7 + 73475516490*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^7 + 56379539990*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^7 + 32850328840*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^7 + 14204892065*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^7 + 4376980740*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^7 + 895626675*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^7 + 106528500*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^7 + 5340000*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^7 + 5340000*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^7 + 79896375*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^7 + 533063520*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^7 + 2132505600*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^7 + 5781672245*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^7 + 11350525800*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^7 + 16775156500*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^7 + 19064608980*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^7 + 16775156500*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^7 + 11350525800*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^7 + 5781672245*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^7 + 2132505600*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^7 + 533063520*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^7 + 79896375*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^7 + 5340000*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^7 + 2670000*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^7 + 31958550*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^7 + 174812850*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^7 + 582627900*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^7 + 1333273990*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^7 + 2239203750*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^7 + 2873155000*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^7 + 2873155000*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^7 + 2239203750*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^7 + 1333273990*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^7 + 582627900*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^7 + 174812850*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^7 + 31958550*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^7 + 2670000*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^7 + 534000*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^7 + 5326425*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^7 + 24357195*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^7 + 68163090*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^7 + 132078890*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^7 + 190625300*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^7 + 214289460*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^7 + 190625300*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^7 + 132078890*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^7 + 68163090*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^7 + 24357195*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^7 + 5326425*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^7 + 534000*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^7 + 534840*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^8 + 2674200*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^8 + 5348400*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^8 + 5348400*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^8 + 2674200*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^8 + 534840*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^8 + 5344200*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^8 + 32065200*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^8 + 80163000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^8 + 106884000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^8 + 80163000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^8 + 32065200*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^8 + 5344200*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^8 + 24504630*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^8 + 175876275*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^8 + 536316555*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^8 + 901100700*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^8 + 901100700*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^8 + 536316555*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^8 + 175876275*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^8 + 24504630*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^8 + 68850426*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^8 + 588561255*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^8 + 2154359010*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^8 + 4421991561*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^8 + 5574686760*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^8 + 4421991561*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^8 + 2154359010*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^8 + 588561255*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^8 + 68850426*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^8 + 134461530*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^8 + 1357375230*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^8 + 5886392505*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^8 + 14462555205*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^8 + 22247175930*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^8 + 22247175930*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^8 + 14462555205*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^8 + 5886392505*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^8 + 1357375230*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^8 + 134461530*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^8 + 198276910*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^8 + 2324086650*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^8 + 11765090826*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^8 + 34022636072*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^8 + 62433186940*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^8 + 76099663908*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^8 + 62433186940*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^8 + 34022636072*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^8 + 11765090826*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^8 + 2324086650*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^8 + 198276910*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^8 + 235767768*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^8 + 3123349890*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^8 + 18095323240*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^8 + 60520535438*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^8 + 130001390170*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^8 + 188552052438*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^8 + 188552052438*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^8 + 130001390170*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^8 + 60520535438*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^8 + 18095323240*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^8 + 3123349890*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^8 + 235767768*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^8 + 235767768*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^8 + 3429124980*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^8 + 22213621620*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^8 + 84274091840*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^8 + 208072504440*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^8 + 352000629373*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^8 + 418363904730*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^8 + 352000629373*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^8 + 208072504440*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^8 + 84274091840*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^8 + 22213621620*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^8 + 3429124980*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^8 + 235767768*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^8 + 198276910*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^8 + 3123349890*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^8 + 22213621620*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^8 + 93872127460*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^8 + 261782517500*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^8 + 507370239899*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^8 + 702159678893*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^8 + 702159678893*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^8 + 507370239899*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^8 + 261782517500*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^8 + 93872127460*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^8 + 22213621620*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^8 + 3123349890*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^8 + 198276910*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^8 + 134461530*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^8 + 2324086650*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^8 + 18095323240*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^8 + 84274091840*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^8 + 261782517500*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^8 + 572303939240*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^8 + 906253931445*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^8 + 1054728231970*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^8 + 906253931445*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^8 + 572303939240*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^8 + 261782517500*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^8 + 84274091840*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^8 + 18095323240*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^8 + 2324086650*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^8 + 134461530*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^8 + 68850426*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^8 + 1357375230*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^8 + 11765090826*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^8 + 60520535438*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^8 + 208072504440*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^8 + 507370239899*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^8 + 906253931445*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^8 + 1206536184944*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^8 + 1206536184944*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^8 + 906253931445*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^8 + 507370239899*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^8 + 208072504440*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^8 + 60520535438*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^8 + 11765090826*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^8 + 1357375230*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^8 + 68850426*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^8 + 24504630*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^8 + 588561255*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^8 + 5886392505*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^8 + 34022636072*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^8 + 130001390170*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^8 + 352000629373*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^8 + 702159678893*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^8 + 1054728231970*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^8 + 1206536184944*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^8 + 1054728231970*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^8 + 702159678893*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^8 + 352000629373*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^8 + 130001390170*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^8 + 34022636072*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^8 + 5886392505*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^8 + 588561255*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^8 + 24504630*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^8 + 5344200*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^8 + 175876275*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^8 + 2154359010*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^8 + 14462555205*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^8 + 62433186940*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^8 + 188552052438*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^8 + 418363904730*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^8 + 702159678893*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^8 + 906253931445*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^8 + 906253931445*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^8 + 702159678893*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^8 + 418363904730*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^8 + 188552052438*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^8 + 62433186940*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^8 + 14462555205*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^8 + 2154359010*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^8 + 175876275*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^8 + 5344200*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^8 + 534840*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^8 + 32065200*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^8 + 536316555*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^8 + 4421991561*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^8 + 22247175930*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^8 + 76099663908*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^8 + 188552052438*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^8 + 352000629373*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^8 + 507370239899*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^8 + 572303939240*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^8 + 507370239899*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^8 + 352000629373*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^8 + 188552052438*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^8 + 76099663908*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^8 + 22247175930*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^8 + 4421991561*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^8 + 536316555*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^8 + 32065200*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^8 + 534840*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^8 + 2674200*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^8 + 80163000*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^8 + 901100700*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^8 + 5574686760*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^8 + 22247175930*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^8 + 62433186940*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^8 + 130001390170*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^8 + 208072504440*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^8 + 261782517500*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^8 + 261782517500*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^8 + 208072504440*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^8 + 130001390170*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^8 + 62433186940*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^8 + 22247175930*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^8 + 5574686760*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^8 + 901100700*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^8 + 80163000*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^8 + 2674200*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^8 + 5348400*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^8 + 106884000*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^8 + 901100700*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^8 + 4421991561*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^8 + 14462555205*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^8 + 34022636072*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^8 + 60520535438*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^8 + 84274091840*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^8 + 93872127460*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^8 + 84274091840*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^8 + 60520535438*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^8 + 34022636072*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^8 + 14462555205*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^8 + 4421991561*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^8 + 901100700*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^8 + 106884000*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^8 + 5348400*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^8 + 5348400*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^8 + 80163000*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^8 + 536316555*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^8 + 2154359010*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^8 + 5886392505*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^8 + 11765090826*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^8 + 18095323240*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^8 + 22213621620*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^8 + 22213621620*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^8 + 18095323240*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^8 + 11765090826*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^8 + 5886392505*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^8 + 2154359010*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^8 + 536316555*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^8 + 80163000*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^8 + 5348400*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^8 + 2674200*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^8 + 32065200*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^8 + 175876275*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^8 + 588561255*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^8 + 1357375230*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^8 + 2324086650*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^8 + 3123349890*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^8 + 3429124980*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^8 + 3123349890*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^8 + 2324086650*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^8 + 1357375230*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^8 + 588561255*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^8 + 175876275*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^8 + 32065200*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^8 + 2674200*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^8 + 534840*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^8 + 5344200*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^8 + 24504630*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^8 + 68850426*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^8 + 134461530*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^8 + 198276910*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^8 + 235767768*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^8 + 235767768*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^8 + 198276910*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^8 + 134461530*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^8 + 68850426*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^8 + 24504630*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^8 + 5344200*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^8 + 534840*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^8 + 534000*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^9 + 2670000*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^9 + 5340000*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^9 + 5340000*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^9 + 2670000*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^9 + 534000*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^9 + 5344200*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^9 + 32065200*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^9 + 80163000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^9 + 106884000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^9 + 80163000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^9 + 32065200*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^9 + 5344200*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^9 + 24545208*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^9 + 176168040*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^9 + 537207288*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^9 + 902598120*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^9 + 902598120*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^9 + 537207288*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^9 + 176168040*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^9 + 24545208*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^9 + 69109266*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^9 + 590795520*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^9 + 2162587800*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^9 + 4438939776*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^9 + 5596076460*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^9 + 4438939776*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^9 + 2162587800*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^9 + 590795520*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^9 + 69109266*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^9 + 135371070*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^9 + 1366653810*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^9 + 5926923372*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^9 + 14562595620*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^9 + 22401407040*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^9 + 22401407040*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^9 + 14562595620*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^9 + 5926923372*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^9 + 1366653810*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^9 + 135371070*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^9 + 200817570*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^9 + 2353250850*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^9 + 11911025730*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^9 + 34441993110*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^9 + 63200311425*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^9 + 77033821530*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^9 + 63200311425*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^9 + 34441993110*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^9 + 11911025730*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^9 + 2353250850*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^9 + 200817570*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^9 + 243273096*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^9 + 3211837880*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^9 + 18567814770*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^9 + 62017296192*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^9 + 133112153505*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^9 + 192994146081*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^9 + 192994146081*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^9 + 133112153505*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^9 + 62017296192*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^9 + 18567814770*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^9 + 3211837880*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^9 + 243273096*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^9 + 256904676*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^9 + 3679727700*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^9 + 23591328882*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^9 + 88896618400*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^9 + 218564201740*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^9 + 368903849259*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^9 + 438135520122*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^9 + 368903849259*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^9 + 218564201740*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^9 + 88896618400*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^9 + 23591328882*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^9 + 3679727700*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^9 + 256904676*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^9 + 243273096*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^9 + 3679727700*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^9 + 25415639964*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^9 + 105241009806*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^9 + 289562779550*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^9 + 556661549922*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^9 + 767431515914*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^9 + 767431515914*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^9 + 556661549922*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^9 + 289562779550*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^9 + 105241009806*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^9 + 25415639964*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^9 + 3679727700*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^9 + 243273096*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^9 + 200817570*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^9 + 3211837880*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^9 + 23591328882*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^9 + 105241009806*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^9 + 317081711180*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^9 + 679352444340*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^9 + 1063533321598*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^9 + 1233203774408*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^9 + 1063533321598*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^9 + 679352444340*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^9 + 317081711180*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^9 + 105241009806*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^9 + 23591328882*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^9 + 3211837880*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^9 + 200817570*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^9 + 135371070*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^9 + 2353250850*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^9 + 18567814770*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^9 + 88896618400*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^9 + 289562779550*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^9 + 679352444340*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^9 + 1183745318980*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^9 + 1557027896360*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^9 + 1557027896360*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^9 + 1183745318980*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^9 + 679352444340*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^9 + 289562779550*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^9 + 88896618400*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^9 + 18567814770*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^9 + 2353250850*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^9 + 135371070*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^9 + 69109266*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1366653810*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^9 + 11911025730*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^9 + 62017296192*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^9 + 218564201740*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^9 + 556661549922*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1063533321598*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1557027896360*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1765991475900*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1557027896360*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1063533321598*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^9 + 556661549922*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^9 + 218564201740*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^9 + 62017296192*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^9 + 11911025730*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^9 + 1366653810*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^9 + 69109266*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^9 + 24545208*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^9 + 590795520*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^9 + 5926923372*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^9 + 34441993110*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^9 + 133112153505*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^9 + 368903849259*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^9 + 767431515914*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^9 + 1233203774408*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^9 + 1557027896360*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^9 + 1557027896360*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^9 + 1233203774408*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^9 + 767431515914*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^9 + 368903849259*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^9 + 133112153505*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^9 + 34441993110*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^9 + 5926923372*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^9 + 590795520*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^9 + 24545208*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^9 + 5344200*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^9 + 176168040*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^9 + 2162587800*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^9 + 14562595620*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^9 + 63200311425*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^9 + 192994146081*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^9 + 438135520122*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^9 + 767431515914*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^9 + 1063533321598*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^9 + 1183745318980*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^9 + 1063533321598*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^9 + 767431515914*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^9 + 438135520122*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^9 + 192994146081*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^9 + 63200311425*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^9 + 14562595620*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^9 + 2162587800*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^9 + 176168040*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^9 + 5344200*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^9 + 534000*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^9 + 32065200*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^9 + 537207288*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^9 + 4438939776*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^9 + 22401407040*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^9 + 77033821530*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^9 + 192994146081*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^9 + 368903849259*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^9 + 556661549922*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^9 + 679352444340*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^9 + 679352444340*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^9 + 556661549922*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^9 + 368903849259*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^9 + 192994146081*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^9 + 77033821530*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^9 + 22401407040*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^9 + 4438939776*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^9 + 537207288*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^9 + 32065200*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^9 + 534000*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^9 + 2670000*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^9 + 80163000*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^9 + 902598120*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^9 + 5596076460*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^9 + 22401407040*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^9 + 63200311425*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^9 + 133112153505*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^9 + 218564201740*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^9 + 289562779550*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^9 + 317081711180*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^9 + 289562779550*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^9 + 218564201740*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^9 + 133112153505*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^9 + 63200311425*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^9 + 22401407040*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^9 + 5596076460*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^9 + 902598120*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^9 + 80163000*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^9 + 2670000*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^9 + 5340000*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^9 + 106884000*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^9 + 902598120*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^9 + 4438939776*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^9 + 14562595620*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^9 + 34441993110*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^9 + 62017296192*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^9 + 88896618400*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^9 + 105241009806*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^9 + 105241009806*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^9 + 88896618400*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^9 + 62017296192*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^9 + 34441993110*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^9 + 14562595620*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^9 + 4438939776*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^9 + 902598120*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^9 + 106884000*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^9 + 5340000*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^9 + 5340000*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^9 + 80163000*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^9 + 537207288*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^9 + 2162587800*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^9 + 5926923372*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^9 + 11911025730*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^9 + 18567814770*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^9 + 23591328882*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^9 + 25415639964*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^9 + 23591328882*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^9 + 18567814770*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^9 + 11911025730*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^9 + 5926923372*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^9 + 2162587800*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^9 + 537207288*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^9 + 80163000*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^9 + 5340000*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^9 + 2670000*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^9 + 32065200*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^9 + 176168040*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^9 + 590795520*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^9 + 1366653810*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^9 + 2353250850*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^9 + 3211837880*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^9 + 3679727700*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^9 + 3679727700*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^9 + 3211837880*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^9 + 2353250850*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^9 + 1366653810*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^9 + 590795520*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^9 + 176168040*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^9 + 32065200*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^9 + 2670000*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^9 + 534000*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^9 + 5344200*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^9 + 24545208*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^9 + 69109266*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^9 + 135371070*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^9 + 200817570*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^9 + 243273096*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^9 + 256904676*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^9 + 243273096*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^9 + 200817570*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^9 + 135371070*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^9 + 69109266*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^9 + 24545208*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^9 + 5344200*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^9 + 534000*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^9 + 531285*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^10 + 2656425*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^10 + 5312850*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^10 + 5312850*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^10 + 2656425*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^10 + 531285*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^10 + 5326425*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^10 + 31958550*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^10 + 79896375*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^10 + 106528500*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^10 + 79896375*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^10 + 31958550*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^10 + 5326425*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^10 + 24504630*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^10 + 175876275*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^10 + 536316555*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^10 + 901100700*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^10 + 901100700*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^10 + 536316555*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^10 + 175876275*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^10 + 24504630*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^10 + 69109266*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^10 + 590795520*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^10 + 2162587800*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^10 + 4438939776*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^10 + 5596076460*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^10 + 4438939776*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^10 + 2162587800*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^10 + 590795520*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^10 + 69109266*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^10 + 135620660*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^10 + 1369195960*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^10 + 5938020500*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^10 + 14589978860*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^10 + 22443619860*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^10 + 22443619860*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^10 + 14589978860*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^10 + 5938020500*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^10 + 1369195960*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^10 + 135620660*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^10 + 201687940*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^10 + 2363398350*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^10 + 11962350624*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^10 + 34590510758*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^10 + 63473058685*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^10 + 77366376282*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^10 + 63473058685*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^10 + 34590510758*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^10 + 11962350624*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^10 + 2363398350*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^10 + 201687940*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^10 + 245597655*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^10 + 3240515825*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^10 + 18726564870*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^10 + 62533524240*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^10 + 134203278615*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^10 + 194565100515*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^10 + 194565100515*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^10 + 134203278615*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^10 + 62533524240*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^10 + 18726564870*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^10 + 3240515825*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^10 + 245597655*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^10 + 263991507*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^10 + 3764311290*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^10 + 24061278431*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^10 + 90491739510*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^10 + 222220962290*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^10 + 374834526319*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^10 + 445088689782*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^10 + 374834526319*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^10 + 222220962290*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^10 + 90491739510*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^10 + 24061278431*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^10 + 3764311290*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^10 + 263991507*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^10 + 263991507*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^10 + 3924438450*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^10 + 26769761499*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^10 + 109899295074*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^10 + 300681845970*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^10 + 576090771764*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^10 + 792967231860*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^10 + 792967231860*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^10 + 576090771764*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^10 + 300681845970*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^10 + 109899295074*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^10 + 26769761499*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^10 + 3924438450*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^10 + 263991507*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^10 + 245597655*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^10 + 3764311290*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^10 + 26769761499*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^10 + 116602986360*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^10 + 345445726520*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^10 + 731985462520*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^10 + 1138814862564*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^10 + 1317846376136*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^10 + 1138814862564*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^10 + 731985462520*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^10 + 345445726520*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^10 + 116602986360*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^10 + 26769761499*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^10 + 3764311290*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^10 + 245597655*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^10 + 201687940*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^10 + 3240515825*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^10 + 24061278431*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^10 + 109899295074*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^10 + 345445726520*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^10 + 790041846936*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^10 + 1354227409530*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^10 + 1767072105568*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^10 + 1767072105568*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^10 + 1354227409530*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^10 + 790041846936*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^10 + 345445726520*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^10 + 109899295074*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^10 + 24061278431*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^10 + 3240515825*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^10 + 201687940*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^10 + 135620660*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^10 + 2363398350*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^10 + 18726564870*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^10 + 90491739510*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^10 + 300681845970*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^10 + 731985462520*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^10 + 1354227409530*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^10 + 1944685864880*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^10 + 2191510048460*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^10 + 1944685864880*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^10 + 1354227409530*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^10 + 731985462520*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^10 + 300681845970*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^10 + 90491739510*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^10 + 18726564870*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^10 + 2363398350*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^10 + 135620660*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^10 + 69109266*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^10 + 1369195960*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^10 + 11962350624*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^10 + 62533524240*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^10 + 222220962290*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^10 + 576090771764*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^10 + 1138814862564*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^10 + 1767072105568*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^10 + 2191510048460*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^10 + 2191510048460*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^10 + 1767072105568*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^10 + 1138814862564*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^10 + 576090771764*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^10 + 222220962290*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^10 + 62533524240*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^10 + 11962350624*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^10 + 1369195960*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^10 + 69109266*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^10 + 24504630*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^10 + 590795520*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^10 + 5938020500*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^10 + 34590510758*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^10 + 134203278615*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^10 + 374834526319*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^10 + 792967231860*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^10 + 1317846376136*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^10 + 1767072105568*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^10 + 1944685864880*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^10 + 1767072105568*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^10 + 1317846376136*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^10 + 792967231860*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^10 + 374834526319*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^10 + 134203278615*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^10 + 34590510758*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^10 + 5938020500*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^10 + 590795520*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^10 + 24504630*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^10 + 5326425*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^10 + 175876275*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^10 + 2162587800*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^10 + 14589978860*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^10 + 63473058685*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^10 + 194565100515*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^10 + 445088689782*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^10 + 792967231860*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^10 + 1138814862564*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^10 + 1354227409530*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^10 + 1354227409530*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^10 + 1138814862564*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^10 + 792967231860*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^10 + 445088689782*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^10 + 194565100515*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^10 + 63473058685*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^10 + 14589978860*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^10 + 2162587800*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^10 + 175876275*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^10 + 5326425*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^10 + 531285*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^10 + 31958550*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^10 + 536316555*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^10 + 4438939776*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^10 + 22443619860*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^10 + 77366376282*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^10 + 194565100515*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^10 + 374834526319*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^10 + 576090771764*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^10 + 731985462520*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^10 + 790041846936*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^10 + 731985462520*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^10 + 576090771764*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^10 + 374834526319*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^10 + 194565100515*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^10 + 77366376282*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^10 + 22443619860*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^10 + 4438939776*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^10 + 536316555*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^10 + 31958550*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^10 + 531285*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^10 + 2656425*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^10 + 79896375*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^10 + 901100700*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^10 + 5596076460*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^10 + 22443619860*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^10 + 63473058685*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^10 + 134203278615*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^10 + 222220962290*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^10 + 300681845970*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^10 + 345445726520*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^10 + 345445726520*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^10 + 300681845970*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^10 + 222220962290*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^10 + 134203278615*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^10 + 63473058685*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^10 + 22443619860*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^10 + 5596076460*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^10 + 901100700*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^10 + 79896375*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^10 + 2656425*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^10 + 5312850*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^10 + 106528500*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^10 + 901100700*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^10 + 4438939776*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^10 + 14589978860*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^10 + 34590510758*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^10 + 62533524240*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^10 + 90491739510*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^10 + 109899295074*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^10 + 116602986360*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^10 + 109899295074*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^10 + 90491739510*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^10 + 62533524240*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^10 + 34590510758*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^10 + 14589978860*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^10 + 4438939776*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^10 + 901100700*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^10 + 106528500*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^10 + 5312850*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^10 + 5312850*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^10 + 79896375*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^10 + 536316555*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^10 + 2162587800*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^10 + 5938020500*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^10 + 11962350624*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^10 + 18726564870*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^10 + 24061278431*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^10 + 26769761499*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^10 + 26769761499*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^10 + 24061278431*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^10 + 18726564870*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^10 + 11962350624*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^10 + 5938020500*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^10 + 2162587800*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^10 + 536316555*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^10 + 79896375*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^10 + 5312850*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^10 + 2656425*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^10 + 31958550*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^10 + 175876275*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^10 + 590795520*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^10 + 1369195960*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^10 + 2363398350*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^10 + 3240515825*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^10 + 3764311290*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^10 + 3924438450*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^10 + 3764311290*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^10 + 3240515825*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^10 + 2363398350*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^10 + 1369195960*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^10 + 590795520*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^10 + 175876275*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^10 + 31958550*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^10 + 2656425*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^10 + 531285*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^10 + 5326425*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^10 + 24504630*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^10 + 69109266*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^10 + 135620660*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^10 + 201687940*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^10 + 245597655*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^10 + 263991507*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^10 + 263991507*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^10 + 245597655*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^10 + 201687940*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^10 + 135620660*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^10 + 69109266*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^10 + 24504630*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^10 + 5326425*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^10 + 531285*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^10 + 524505*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^11 + 2622525*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^11 + 5245050*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^11 + 5245050*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^11 + 2622525*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^11 + 524505*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^11 + 5278950*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^11 + 31673700*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^11 + 79184250*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^11 + 105579000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^11 + 79184250*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^11 + 31673700*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^11 + 5278950*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^11 + 24357195*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^11 + 174812850*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^11 + 533063520*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^11 + 895626675*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^11 + 895626675*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^11 + 533063520*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^11 + 174812850*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^11 + 24357195*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^11 + 68850426*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^11 + 588561255*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^11 + 2154359010*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^11 + 4421991561*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^11 + 5574686760*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^11 + 4421991561*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^11 + 2154359010*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^11 + 588561255*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^11 + 68850426*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^11 + 135371070*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^11 + 1366653810*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^11 + 5926923372*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^11 + 14562595620*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^11 + 22401407040*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^11 + 22401407040*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^11 + 14562595620*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^11 + 5926923372*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^11 + 1366653810*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^11 + 135371070*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^11 + 201687940*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^11 + 2363398350*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^11 + 11962350624*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^11 + 34590510758*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^11 + 63473058685*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^11 + 77366376282*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^11 + 63473058685*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^11 + 34590510758*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^11 + 11962350624*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^11 + 2363398350*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^11 + 201687940*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^11 + 246169102*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^11 + 3247724910*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^11 + 18767162960*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^11 + 62667153828*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^11 + 134487896080*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^11 + 194976395752*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^11 + 194976395752*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^11 + 134487896080*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^11 + 62667153828*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^11 + 18767162960*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^11 + 3247724910*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^11 + 246169102*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^11 + 265920625*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^11 + 3788436910*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^11 + 24201228955*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^11 + 90983959250*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^11 + 223378984260*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^11 + 376742151570*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^11 + 447336827780*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^11 + 376742151570*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^11 + 223378984260*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^11 + 90983959250*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^11 + 24201228955*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^11 + 3788436910*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^11 + 265920625*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^11 + 270632042*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^11 + 4002720870*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^11 + 27204729247*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^11 + 111408870381*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^11 + 304324088685*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^11 + 582515698925*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^11 + 801457897186*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^11 + 801457897186*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^11 + 582515698925*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^11 + 304324088685*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^11 + 111408870381*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^11 + 27204729247*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^11 + 4002720870*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^11 + 270632042*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^11 + 265920625*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^11 + 4002720870*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^11 + 28080002140*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^11 + 121104178397*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^11 + 356324777450*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^11 + 751698066260*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^11 + 1166603784534*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^11 + 1348939038444*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^11 + 1166603784534*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^11 + 751698066260*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^11 + 356324777450*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^11 + 121104178397*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^11 + 28080002140*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^11 + 4002720870*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^11 + 265920625*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^11 + 246169102*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^11 + 3788436910*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^11 + 27204729247*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^11 + 121104178397*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^11 + 373438099840*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^11 + 842593654589*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^11 + 1431983252480*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^11 + 1860805465099*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^11 + 1860805465099*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^11 + 1431983252480*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^11 + 842593654589*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^11 + 373438099840*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^11 + 121104178397*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^11 + 27204729247*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^11 + 3788436910*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^11 + 246169102*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^11 + 201687940*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^11 + 3247724910*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^11 + 24201228955*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^11 + 111408870381*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^11 + 356324777450*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^11 + 842593654589*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^11 + 1527163288898*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^11 + 2166298465105*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^11 + 2431315463388*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^11 + 2166298465105*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^11 + 1527163288898*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^11 + 842593654589*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^11 + 356324777450*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^11 + 111408870381*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^11 + 24201228955*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^11 + 3247724910*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^11 + 201687940*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^11 + 135371070*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^11 + 2363398350*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^11 + 18767162960*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^11 + 90983959250*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^11 + 304324088685*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^11 + 751698066260*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^11 + 1431983252480*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^11 + 2166298465105*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^11 + 2651948922660*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^11 + 2651948922660*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^11 + 2166298465105*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^11 + 1431983252480*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^11 + 751698066260*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^11 + 304324088685*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^11 + 90983959250*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^11 + 18767162960*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^11 + 2363398350*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^11 + 135371070*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^11 + 68850426*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^11 + 1366653810*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^11 + 11962350624*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^11 + 62667153828*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^11 + 223378984260*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^11 + 582515698925*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^11 + 1166603784534*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^11 + 1860805465099*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^11 + 2431315463388*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^11 + 2651948922660*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^11 + 2431315463388*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^11 + 1860805465099*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^11 + 1166603784534*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^11 + 582515698925*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^11 + 223378984260*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^11 + 62667153828*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^11 + 11962350624*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^11 + 1366653810*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^11 + 68850426*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^11 + 24357195*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^11 + 588561255*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^11 + 5926923372*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^11 + 34590510758*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^11 + 134487896080*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^11 + 376742151570*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^11 + 801457897186*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^11 + 1348939038444*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^11 + 1860805465099*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^11 + 2166298465105*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^11 + 2166298465105*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^11 + 1860805465099*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^11 + 1348939038444*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^11 + 801457897186*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^11 + 376742151570*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^11 + 134487896080*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^11 + 34590510758*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^11 + 5926923372*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^11 + 588561255*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^11 + 24357195*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^11 + 5278950*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^11 + 174812850*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^11 + 2154359010*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^11 + 14562595620*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^11 + 63473058685*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^11 + 194976395752*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^11 + 447336827780*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^11 + 801457897186*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^11 + 1166603784534*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^11 + 1431983252480*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^11 + 1527163288898*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^11 + 1431983252480*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^11 + 1166603784534*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^11 + 801457897186*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^11 + 447336827780*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^11 + 194976395752*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^11 + 63473058685*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^11 + 14562595620*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^11 + 2154359010*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^11 + 174812850*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^11 + 5278950*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^11 + 524505*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^11 + 31673700*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^11 + 533063520*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^11 + 4421991561*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^11 + 22401407040*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^11 + 77366376282*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^11 + 194976395752*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^11 + 376742151570*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^11 + 582515698925*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^11 + 751698066260*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^11 + 842593654589*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^11 + 842593654589*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^11 + 751698066260*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^11 + 582515698925*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^11 + 376742151570*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^11 + 194976395752*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^11 + 77366376282*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^11 + 22401407040*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^11 + 4421991561*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^11 + 533063520*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^11 + 31673700*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^11 + 524505*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^11 + 2622525*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^11 + 79184250*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^11 + 895626675*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^11 + 5574686760*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^11 + 22401407040*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^11 + 63473058685*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^11 + 134487896080*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^11 + 223378984260*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^11 + 304324088685*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^11 + 356324777450*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^11 + 373438099840*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^11 + 356324777450*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^11 + 304324088685*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^11 + 223378984260*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^11 + 134487896080*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^11 + 63473058685*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^11 + 22401407040*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^11 + 5574686760*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^11 + 895626675*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^11 + 79184250*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^11 + 2622525*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^11 + 5245050*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^11 + 105579000*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^11 + 895626675*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^11 + 4421991561*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^11 + 14562595620*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^11 + 34590510758*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^11 + 62667153828*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^11 + 90983959250*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^11 + 111408870381*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^11 + 121104178397*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^11 + 121104178397*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^11 + 111408870381*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^11 + 90983959250*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^11 + 62667153828*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^11 + 34590510758*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^11 + 14562595620*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^11 + 4421991561*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^11 + 895626675*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^11 + 105579000*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^11 + 5245050*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^11 + 5245050*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^11 + 79184250*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^11 + 533063520*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^11 + 2154359010*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^11 + 5926923372*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^11 + 11962350624*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^11 + 18767162960*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^11 + 24201228955*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^11 + 27204729247*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^11 + 28080002140*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^11 + 27204729247*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^11 + 24201228955*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^11 + 18767162960*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^11 + 11962350624*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^11 + 5926923372*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^11 + 2154359010*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^11 + 533063520*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^11 + 79184250*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^11 + 5245050*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^11 + 2622525*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^11 + 31673700*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^11 + 174812850*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^11 + 588561255*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^11 + 1366653810*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^11 + 2363398350*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^11 + 3247724910*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^11 + 3788436910*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^11 + 4002720870*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^11 + 4002720870*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^11 + 3788436910*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^11 + 3247724910*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^11 + 2363398350*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^11 + 1366653810*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^11 + 588561255*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^11 + 174812850*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^11 + 31673700*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^11 + 2622525*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^11 + 524505*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^11 + 5278950*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^11 + 24357195*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^11 + 68850426*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^11 + 135371070*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^11 + 201687940*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^11 + 246169102*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^11 + 265920625*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^11 + 270632042*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^11 + 265920625*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^11 + 246169102*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^11 + 201687940*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^11 + 135371070*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^11 + 68850426*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^11 + 24357195*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^11 + 5278950*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^11 + 524505*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^11 + 509730*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^12 + 2548650*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^12 + 5097300*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^12 + 5097300*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^12 + 2548650*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^12 + 509730*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^12 + 5171175*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^12 + 31027050*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^12 + 77567625*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^12 + 103423500*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^12 + 77567625*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^12 + 31027050*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^12 + 5171175*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^12 + 24005295*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^12 + 172277100*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^12 + 525311370*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^12 + 882585675*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^12 + 882585675*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^12 + 525311370*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^12 + 172277100*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^12 + 24005295*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^12 + 68163090*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^12 + 582627900*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^12 + 2132505600*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^12 + 4376980740*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^12 + 5517879900*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^12 + 4376980740*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^12 + 2132505600*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^12 + 582627900*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^12 + 68163090*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^12 + 134461530*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^12 + 1357375230*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^12 + 5886392505*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^12 + 14462555205*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^12 + 22247175930*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^12 + 22247175930*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^12 + 14462555205*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^12 + 5886392505*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^12 + 1357375230*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^12 + 134461530*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^12 + 200817570*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^12 + 2353250850*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^12 + 11911025730*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^12 + 34441993110*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^12 + 63200311425*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^12 + 77033821530*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^12 + 63200311425*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^12 + 34441993110*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^12 + 11911025730*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^12 + 2353250850*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^12 + 200817570*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^12 + 245597655*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^12 + 3240515825*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^12 + 18726564870*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^12 + 62533524240*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^12 + 134203278615*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^12 + 194565100515*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^12 + 194565100515*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^12 + 134203278615*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^12 + 62533524240*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^12 + 18726564870*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^12 + 3240515825*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^12 + 245597655*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^12 + 265920625*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^12 + 3788436910*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^12 + 24201228955*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^12 + 90983959250*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^12 + 223378984260*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^12 + 376742151570*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^12 + 447336827780*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^12 + 376742151570*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^12 + 223378984260*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^12 + 90983959250*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^12 + 24201228955*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^12 + 3788436910*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^12 + 265920625*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^12 + 271969950*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^12 + 4019056000*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^12 + 27298902240*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^12 + 111747437890*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^12 + 305165746550*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^12 + 584032546150*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^12 + 803484858860*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^12 + 803484858860*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^12 + 584032546150*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^12 + 305165746550*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^12 + 111747437890*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^12 + 27298902240*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^12 + 4019056000*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^12 + 271969950*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^12 + 271969950*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^12 + 4072859710*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^12 + 28462900045*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^12 + 122418526585*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^12 + 359515802490*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^12 + 757523164500*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^12 + 1174870651740*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^12 + 1358213546860*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^12 + 1174870651740*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^12 + 757523164500*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^12 + 359515802490*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^12 + 122418526585*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^12 + 28462900045*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^12 + 4072859710*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^12 + 271969950*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^12 + 265920625*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^12 + 4019056000*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^12 + 28462900045*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^12 + 125387363350*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^12 + 383716714640*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^12 + 861270179410*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^12 + 1458982491305*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^12 + 1892960302705*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^12 + 1892960302705*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^12 + 1458982491305*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^12 + 861270179410*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^12 + 383716714640*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^12 + 125387363350*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^12 + 28462900045*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^12 + 4019056000*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^12 + 265920625*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^12 + 245597655*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^12 + 3788436910*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^12 + 27298902240*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^12 + 122418526585*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^12 + 383716714640*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^12 + 893867350630*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^12 + 1603419276575*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^12 + 2260720300560*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^12 + 2532228246670*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^12 + 2260720300560*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^12 + 1603419276575*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^12 + 893867350630*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^12 + 383716714640*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^12 + 122418526585*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^12 + 27298902240*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^12 + 3788436910*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^12 + 245597655*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^12 + 200817570*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^12 + 3240515825*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^12 + 24201228955*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^12 + 111747437890*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^12 + 359515802490*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^12 + 861270179410*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^12 + 1603419276575*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^12 + 2388283559240*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^12 + 2900803042405*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^12 + 2900803042405*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^12 + 2388283559240*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^12 + 1603419276575*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^12 + 861270179410*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^12 + 359515802490*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^12 + 111747437890*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^12 + 24201228955*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^12 + 3240515825*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^12 + 200817570*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^12 + 134461530*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^12 + 2353250850*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^12 + 18726564870*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^12 + 90983959250*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^12 + 305165746550*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^12 + 757523164500*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^12 + 1458982491305*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^12 + 2260720300560*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^12 + 2900803042405*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^12 + 3144463260600*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^12 + 2900803042405*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^12 + 2260720300560*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^12 + 1458982491305*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^12 + 757523164500*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^12 + 305165746550*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^12 + 90983959250*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^12 + 18726564870*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^12 + 2353250850*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^12 + 134461530*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^12 + 68163090*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^12 + 1357375230*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^12 + 11911025730*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^12 + 62533524240*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^12 + 223378984260*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^12 + 584032546150*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^12 + 1174870651740*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^12 + 1892960302705*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^12 + 2532228246670*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^12 + 2900803042405*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^12 + 2900803042405*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^12 + 2532228246670*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^12 + 1892960302705*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^12 + 1174870651740*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^12 + 584032546150*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^12 + 223378984260*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^12 + 62533524240*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^12 + 11911025730*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^12 + 1357375230*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^12 + 68163090*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^12 + 24005295*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^12 + 582627900*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^12 + 5886392505*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^12 + 34441993110*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^12 + 134203278615*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^12 + 376742151570*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^12 + 803484858860*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^12 + 1358213546860*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^12 + 1892960302705*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^12 + 2260720300560*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^12 + 2388283559240*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^12 + 2260720300560*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^12 + 1892960302705*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^12 + 1358213546860*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^12 + 803484858860*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^12 + 376742151570*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^12 + 134203278615*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^12 + 34441993110*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^12 + 5886392505*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^12 + 582627900*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^12 + 24005295*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^12 + 5171175*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^12 + 172277100*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^12 + 2132505600*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^12 + 14462555205*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^12 + 63200311425*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^12 + 194565100515*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^12 + 447336827780*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^12 + 803484858860*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^12 + 1174870651740*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^12 + 1458982491305*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^12 + 1603419276575*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^12 + 1603419276575*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^12 + 1458982491305*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^12 + 1174870651740*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^12 + 803484858860*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^12 + 447336827780*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^12 + 194565100515*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^12 + 63200311425*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^12 + 14462555205*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^12 + 2132505600*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^12 + 172277100*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^12 + 5171175*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^12 + 509730*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^12 + 31027050*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^12 + 525311370*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^12 + 4376980740*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^12 + 22247175930*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^12 + 77033821530*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^12 + 194565100515*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^12 + 376742151570*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^12 + 584032546150*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^12 + 757523164500*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^12 + 861270179410*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^12 + 893867350630*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^12 + 861270179410*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^12 + 757523164500*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^12 + 584032546150*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^12 + 376742151570*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^12 + 194565100515*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^12 + 77033821530*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^12 + 22247175930*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^12 + 4376980740*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^12 + 525311370*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^12 + 31027050*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^12 + 509730*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^12 + 2548650*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^12 + 77567625*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^12 + 882585675*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^12 + 5517879900*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^12 + 22247175930*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^12 + 63200311425*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^12 + 134203278615*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^12 + 223378984260*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^12 + 305165746550*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^12 + 359515802490*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^12 + 383716714640*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^12 + 383716714640*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^12 + 359515802490*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^12 + 305165746550*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^12 + 223378984260*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^12 + 134203278615*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^12 + 63200311425*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^12 + 22247175930*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^12 + 5517879900*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^12 + 882585675*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^12 + 77567625*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^12 + 2548650*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^12 + 5097300*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^12 + 103423500*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^12 + 882585675*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^12 + 4376980740*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^12 + 14462555205*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^12 + 34441993110*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^12 + 62533524240*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^12 + 90983959250*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^12 + 111747437890*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^12 + 122418526585*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^12 + 125387363350*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^12 + 122418526585*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^12 + 111747437890*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^12 + 90983959250*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^12 + 62533524240*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^12 + 34441993110*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^12 + 14462555205*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^12 + 4376980740*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^12 + 882585675*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^12 + 103423500*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^12 + 5097300*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^12 + 5097300*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^12 + 77567625*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^12 + 525311370*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^12 + 2132505600*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^12 + 5886392505*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^12 + 11911025730*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^12 + 18726564870*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^12 + 24201228955*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^12 + 27298902240*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^12 + 28462900045*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^12 + 28462900045*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^12 + 27298902240*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^12 + 24201228955*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^12 + 18726564870*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^12 + 11911025730*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^12 + 5886392505*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^12 + 2132505600*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^12 + 525311370*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^12 + 77567625*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^12 + 5097300*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^12 + 2548650*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^12 + 31027050*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^12 + 172277100*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^12 + 582627900*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^12 + 1357375230*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^12 + 2353250850*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^12 + 3240515825*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^12 + 3788436910*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^12 + 4019056000*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^12 + 4072859710*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^12 + 4019056000*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^12 + 3788436910*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^12 + 3240515825*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^12 + 2353250850*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^12 + 1357375230*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^12 + 582627900*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^12 + 172277100*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^12 + 31027050*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^12 + 2548650*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^12 + 509730*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^12 + 5171175*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^12 + 24005295*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^12 + 68163090*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^12 + 134461530*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^12 + 200817570*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^12 + 245597655*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^12 + 265920625*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^12 + 271969950*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^12 + 271969950*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^12 + 265920625*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^12 + 245597655*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^12 + 200817570*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^12 + 134461530*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^12 + 68163090*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^12 + 24005295*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^12 + 5171175*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^12 + 509730*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^12 + 465210*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^13 + 2326050*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^13 + 4652100*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^13 + 4652100*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^13 + 2326050*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^13 + 465210*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^13 + 4874700*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^13 + 29248200*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^13 + 73120500*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^13 + 97494000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^13 + 73120500*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^13 + 29248200*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^13 + 4874700*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^13 + 23091720*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^13 + 165687975*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^13 + 505155795*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^13 + 848669550*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^13 + 848669550*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^13 + 505155795*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^13 + 165687975*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^13 + 23091720*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^13 + 66412818*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^13 + 567549165*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^13 + 2077038630*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^13 + 4262817123*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^13 + 5373829680*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^13 + 4262817123*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^13 + 2077038630*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^13 + 567549165*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^13 + 66412818*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^13 + 132078890*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^13 + 1333273990*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^13 + 5781672245*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^13 + 14204892065*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^13 + 21850522890*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^13 + 21850522890*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^13 + 14204892065*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^13 + 5781672245*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^13 + 1333273990*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^13 + 132078890*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^13 + 198276910*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^13 + 2324086650*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^13 + 11765090826*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^13 + 34022636072*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^13 + 62433186940*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^13 + 76099663908*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^13 + 62433186940*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^13 + 34022636072*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^13 + 11765090826*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^13 + 2324086650*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^13 + 198276910*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^13 + 243273096*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^13 + 3211837880*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^13 + 18567814770*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^13 + 62017296192*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^13 + 133112153505*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^13 + 192994146081*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^13 + 192994146081*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^13 + 133112153505*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^13 + 62017296192*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^13 + 18567814770*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^13 + 3211837880*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^13 + 243273096*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^13 + 263991507*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^13 + 3764311290*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^13 + 24061278431*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^13 + 90491739510*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^13 + 222220962290*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^13 + 374834526319*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^13 + 445088689782*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^13 + 374834526319*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^13 + 222220962290*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^13 + 90491739510*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^13 + 24061278431*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^13 + 3764311290*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^13 + 263991507*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^13 + 270632042*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^13 + 4002720870*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^13 + 27204729247*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^13 + 111408870381*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^13 + 304324088685*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^13 + 582515698925*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^13 + 801457897186*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^13 + 801457897186*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^13 + 582515698925*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^13 + 304324088685*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^13 + 111408870381*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^13 + 27204729247*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^13 + 4002720870*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^13 + 270632042*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^13 + 271969950*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^13 + 4072859710*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^13 + 28462900045*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^13 + 122418526585*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^13 + 359515802490*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^13 + 757523164500*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^13 + 1174870651740*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^13 + 1358213546860*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^13 + 1174870651740*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^13 + 757523164500*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^13 + 359515802490*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^13 + 122418526585*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^13 + 28462900045*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^13 + 4072859710*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^13 + 271969950*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^13 + 270632042*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^13 + 4072859710*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^13 + 28750805958*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^13 + 126352697210*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^13 + 386010538520*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^13 + 865420301986*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^13 + 1464981284530*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^13 + 1900113021164*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^13 + 1900113021164*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^13 + 1464981284530*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^13 + 865420301986*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^13 + 386010538520*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^13 + 126352697210*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^13 + 28750805958*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^13 + 4072859710*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^13 + 270632042*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^13 + 263991507*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^13 + 4002720870*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^13 + 28462900045*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^13 + 126352697210*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^13 + 393062785000*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^13 + 910668616007*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^13 + 1627613408765*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^13 + 2290049515515*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^13 + 2563340927610*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^13 + 2290049515515*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^13 + 1627613408765*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^13 + 910668616007*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^13 + 393062785000*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^13 + 126352697210*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^13 + 28462900045*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^13 + 4002720870*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^13 + 263991507*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^13 + 243273096*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^13 + 3764311290*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^13 + 27204729247*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^13 + 122418526585*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^13 + 386010538520*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^13 + 910668616007*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^13 + 1676567870272*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^13 + 2479028646169*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^13 + 3000103431730*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^13 + 3000103431730*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^13 + 2479028646169*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^13 + 1676567870272*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^13 + 910668616007*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^13 + 386010538520*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^13 + 122418526585*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^13 + 27204729247*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^13 + 3764311290*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^13 + 243273096*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^13 + 198276910*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^13 + 3211837880*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^13 + 24061278431*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^13 + 111408870381*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^13 + 359515802490*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^13 + 865420301986*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^13 + 1627613408765*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^13 + 2479028646169*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^13 + 3147637341050*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^13 + 3399912897180*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^13 + 3147637341050*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^13 + 2479028646169*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^13 + 1627613408765*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^13 + 865420301986*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^13 + 359515802490*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^13 + 111408870381*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^13 + 24061278431*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^13 + 3211837880*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^13 + 198276910*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^13 + 132078890*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^13 + 2324086650*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^13 + 18567814770*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^13 + 90491739510*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^13 + 304324088685*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^13 + 757523164500*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^13 + 1464981284530*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^13 + 2290049515515*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^13 + 3000103431730*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^13 + 3399912897180*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^13 + 3399912897180*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^13 + 3000103431730*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^13 + 2290049515515*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^13 + 1464981284530*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^13 + 757523164500*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^13 + 304324088685*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^13 + 90491739510*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^13 + 18567814770*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^13 + 2324086650*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^13 + 132078890*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^13 + 66412818*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^13 + 1333273990*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^13 + 11765090826*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^13 + 62017296192*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^13 + 222220962290*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^13 + 582515698925*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^13 + 1174870651740*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^13 + 1900113021164*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^13 + 2563340927610*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^13 + 3000103431730*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^13 + 3147637341050*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^13 + 3000103431730*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^13 + 2563340927610*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^13 + 1900113021164*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^13 + 1174870651740*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^13 + 582515698925*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^13 + 222220962290*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^13 + 62017296192*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^13 + 11765090826*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^13 + 1333273990*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^13 + 66412818*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^13 + 23091720*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^13 + 567549165*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^13 + 5781672245*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^13 + 34022636072*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^13 + 133112153505*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^13 + 374834526319*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^13 + 801457897186*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^13 + 1358213546860*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^13 + 1900113021164*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^13 + 2290049515515*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^13 + 2479028646169*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^13 + 2479028646169*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^13 + 2290049515515*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^13 + 1900113021164*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^13 + 1358213546860*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^13 + 801457897186*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^13 + 374834526319*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^13 + 133112153505*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^13 + 34022636072*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^13 + 5781672245*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^13 + 567549165*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^13 + 23091720*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^13 + 4874700*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^13 + 165687975*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^13 + 2077038630*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^13 + 14204892065*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^13 + 62433186940*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^13 + 192994146081*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^13 + 445088689782*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^13 + 801457897186*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1174870651740*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1464981284530*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1627613408765*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1676567870272*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1627613408765*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1464981284530*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^13 + 1174870651740*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^13 + 801457897186*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^13 + 445088689782*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^13 + 192994146081*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^13 + 62433186940*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^13 + 14204892065*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^13 + 2077038630*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^13 + 165687975*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^13 + 4874700*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^13 + 465210*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^13 + 29248200*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^13 + 505155795*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^13 + 4262817123*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^13 + 21850522890*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^13 + 76099663908*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^13 + 192994146081*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^13 + 374834526319*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^13 + 582515698925*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^13 + 757523164500*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^13 + 865420301986*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^13 + 910668616007*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^13 + 910668616007*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^13 + 865420301986*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^13 + 757523164500*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^13 + 582515698925*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^13 + 374834526319*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^13 + 192994146081*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^13 + 76099663908*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^13 + 21850522890*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^13 + 4262817123*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^13 + 505155795*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^13 + 29248200*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^13 + 465210*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^13 + 2326050*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^13 + 73120500*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^13 + 848669550*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^13 + 5373829680*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^13 + 21850522890*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^13 + 62433186940*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^13 + 133112153505*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^13 + 222220962290*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^13 + 304324088685*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^13 + 359515802490*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^13 + 386010538520*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^13 + 393062785000*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^13 + 386010538520*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^13 + 359515802490*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^13 + 304324088685*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^13 + 222220962290*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^13 + 133112153505*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^13 + 62433186940*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^13 + 21850522890*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^13 + 5373829680*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^13 + 848669550*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^13 + 73120500*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^13 + 2326050*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^13 + 4652100*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^13 + 97494000*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^13 + 848669550*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^13 + 4262817123*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^13 + 14204892065*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^13 + 34022636072*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^13 + 62017296192*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^13 + 90491739510*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^13 + 111408870381*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^13 + 122418526585*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^13 + 126352697210*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^13 + 126352697210*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^13 + 122418526585*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^13 + 111408870381*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^13 + 90491739510*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^13 + 62017296192*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^13 + 34022636072*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^13 + 14204892065*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^13 + 4262817123*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^13 + 848669550*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^13 + 97494000*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^13 + 4652100*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^13 + 4652100*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^13 + 73120500*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^13 + 505155795*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^13 + 2077038630*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^13 + 5781672245*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^13 + 11765090826*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^13 + 18567814770*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^13 + 24061278431*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^13 + 27204729247*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^13 + 28462900045*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^13 + 28750805958*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^13 + 28462900045*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^13 + 27204729247*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^13 + 24061278431*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^13 + 18567814770*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^13 + 11765090826*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^13 + 5781672245*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^13 + 2077038630*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^13 + 505155795*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^13 + 73120500*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^13 + 4652100*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^13 + 2326050*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^13 + 29248200*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^13 + 165687975*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^13 + 567549165*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^13 + 1333273990*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^13 + 2324086650*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^13 + 3211837880*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^13 + 3764311290*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^13 + 4002720870*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^13 + 4072859710*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^13 + 4072859710*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^13 + 4002720870*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^13 + 3764311290*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^13 + 3211837880*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^13 + 2324086650*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^13 + 1333273990*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^13 + 567549165*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^13 + 165687975*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^13 + 29248200*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^13 + 2326050*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^13 + 465210*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^13 + 4874700*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^13 + 23091720*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^13 + 66412818*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^13 + 132078890*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^13 + 198276910*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^13 + 243273096*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^13 + 263991507*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^13 + 270632042*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^13 + 271969950*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^13 + 270632042*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^13 + 263991507*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^13 + 243273096*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^13 + 198276910*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^13 + 132078890*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^13 + 66412818*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^13 + 23091720*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^13 + 4874700*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^13 + 465210*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^13 + 337920*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^14 + 1689600*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^14 + 3379200*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^14 + 3379200*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^14 + 1689600*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^14 + 337920*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^14 + 4015650*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^14 + 24093900*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^14 + 60234750*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^14 + 80313000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^14 + 60234750*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^14 + 24093900*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^14 + 4015650*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^14 + 20441598*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^14 + 146659740*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^14 + 447116328*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^14 + 751141470*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^14 + 751141470*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^14 + 447116328*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^14 + 146659740*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^14 + 20441598*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^14 + 61350600*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^14 + 524419590*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^14 + 1919505540*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^14 + 3939855450*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^14 + 4966837800*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^14 + 3939855450*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^14 + 1919505540*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^14 + 524419590*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^14 + 61350600*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^14 + 125136560*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^14 + 1264499890*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^14 + 5486966876*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^14 + 13485932720*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^14 + 20748233970*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^14 + 20748233970*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^14 + 13485932720*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^14 + 5486966876*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^14 + 1264499890*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^14 + 125136560*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^14 + 190625300*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^14 + 2239203750*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^14 + 11350525800*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^14 + 32850328840*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^14 + 60308208000*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^14 + 73519653020*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^14 + 60308208000*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^14 + 32850328840*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^14 + 11350525800*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^14 + 2239203750*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^14 + 190625300*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^14 + 235767768*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^14 + 3123349890*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^14 + 18095323240*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^14 + 60520535438*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^14 + 130001390170*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^14 + 188552052438*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^14 + 188552052438*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^14 + 130001390170*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^14 + 60520535438*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^14 + 18095323240*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^14 + 3123349890*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^14 + 235767768*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^14 + 256904676*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^14 + 3679727700*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^14 + 23591328882*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^14 + 88896618400*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^14 + 218564201740*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^14 + 368903849259*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^14 + 438135520122*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^14 + 368903849259*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^14 + 218564201740*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^14 + 88896618400*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^14 + 23591328882*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^14 + 3679727700*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^14 + 256904676*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^14 + 263991507*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^14 + 3924438450*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^14 + 26769761499*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^14 + 109899295074*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^14 + 300681845970*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^14 + 576090771764*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^14 + 792967231860*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^14 + 792967231860*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^14 + 576090771764*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^14 + 300681845970*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^14 + 109899295074*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^14 + 26769761499*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^14 + 3924438450*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^14 + 263991507*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^14 + 265920625*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^14 + 4002720870*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^14 + 28080002140*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^14 + 121104178397*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^14 + 356324777450*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^14 + 751698066260*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^14 + 1166603784534*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^14 + 1348939038444*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^14 + 1166603784534*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^14 + 751698066260*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^14 + 356324777450*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^14 + 121104178397*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^14 + 28080002140*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^14 + 4002720870*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^14 + 265920625*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^14 + 265920625*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^14 + 4019056000*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^14 + 28462900045*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^14 + 125387363350*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^14 + 383716714640*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^14 + 861270179410*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^14 + 1458982491305*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^14 + 1892960302705*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^14 + 1892960302705*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^14 + 1458982491305*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^14 + 861270179410*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^14 + 383716714640*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^14 + 125387363350*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^14 + 28462900045*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^14 + 4019056000*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^14 + 265920625*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^14 + 263991507*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^14 + 4002720870*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^14 + 28462900045*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^14 + 126352697210*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^14 + 393062785000*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^14 + 910668616007*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^14 + 1627613408765*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^14 + 2290049515515*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^14 + 2563340927610*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^14 + 2290049515515*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^14 + 1627613408765*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^14 + 910668616007*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^14 + 393062785000*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^14 + 126352697210*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^14 + 28462900045*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^14 + 4002720870*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^14 + 263991507*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^14 + 256904676*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^14 + 3924438450*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^14 + 28080002140*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^14 + 125387363350*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^14 + 393062785000*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^14 + 923290855332*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^14 + 1694608520998*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^14 + 2500814784136*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^14 + 3023592876830*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^14 + 3023592876830*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^14 + 2500814784136*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^14 + 1694608520998*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^14 + 923290855332*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^14 + 393062785000*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^14 + 125387363350*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^14 + 28080002140*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^14 + 3924438450*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^14 + 256904676*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^14 + 235767768*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^14 + 3679727700*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^14 + 26769761499*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^14 + 121104178397*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^14 + 383716714640*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^14 + 910668616007*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^14 + 1694608520998*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^14 + 2561967893954*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^14 + 3238612149593*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^14 + 3493044989680*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^14 + 3238612149593*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^14 + 2561967893954*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^14 + 1694608520998*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^14 + 910668616007*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^14 + 383716714640*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^14 + 121104178397*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^14 + 26769761499*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^14 + 3679727700*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^14 + 235767768*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^14 + 190625300*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^14 + 3123349890*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^14 + 23591328882*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^14 + 109899295074*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^14 + 356324777450*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^14 + 861270179410*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^14 + 1627613408765*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^14 + 2500814784136*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^14 + 3238612149593*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^14 + 3648901415880*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^14 + 3648901415880*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^14 + 3238612149593*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^14 + 2500814784136*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^14 + 1627613408765*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^14 + 861270179410*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^14 + 356324777450*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^14 + 109899295074*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^14 + 23591328882*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^14 + 3123349890*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^14 + 190625300*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^14 + 125136560*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^14 + 2239203750*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^14 + 18095323240*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^14 + 88896618400*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^14 + 300681845970*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^14 + 751698066260*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^14 + 1458982491305*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^14 + 2290049515515*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^14 + 3023592876830*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^14 + 3493044989680*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^14 + 3648901415880*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^14 + 3493044989680*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^14 + 3023592876830*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^14 + 2290049515515*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^14 + 1458982491305*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^14 + 751698066260*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^14 + 300681845970*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^14 + 88896618400*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^14 + 18095323240*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^14 + 2239203750*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^14 + 125136560*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^14 + 61350600*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^14 + 1264499890*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^14 + 11350525800*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^14 + 60520535438*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^14 + 218564201740*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^14 + 576090771764*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^14 + 1166603784534*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^14 + 1892960302705*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^14 + 2563340927610*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^14 + 3023592876830*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^14 + 3238612149593*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^14 + 3238612149593*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^14 + 3023592876830*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^14 + 2563340927610*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^14 + 1892960302705*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^14 + 1166603784534*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^14 + 576090771764*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^14 + 218564201740*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^14 + 60520535438*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^14 + 11350525800*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^14 + 1264499890*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^14 + 61350600*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^14 + 20441598*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^14 + 524419590*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^14 + 5486966876*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^14 + 32850328840*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^14 + 130001390170*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^14 + 368903849259*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^14 + 792967231860*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^14 + 1348939038444*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^14 + 1892960302705*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^14 + 2290049515515*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^14 + 2500814784136*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^14 + 2561967893954*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^14 + 2500814784136*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^14 + 2290049515515*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^14 + 1892960302705*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^14 + 1348939038444*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^14 + 792967231860*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^14 + 368903849259*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^14 + 130001390170*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^14 + 32850328840*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^14 + 5486966876*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^14 + 524419590*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^14 + 20441598*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^14 + 4015650*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^14 + 146659740*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1919505540*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^14 + 13485932720*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^14 + 60308208000*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^14 + 188552052438*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^14 + 438135520122*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^14 + 792967231860*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1166603784534*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1458982491305*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1627613408765*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1694608520998*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1694608520998*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1627613408765*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1458982491305*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1166603784534*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^14 + 792967231860*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^14 + 438135520122*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^14 + 188552052438*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^14 + 60308208000*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^14 + 13485932720*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^14 + 1919505540*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^14 + 146659740*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^14 + 4015650*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^14 + 337920*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^14 + 24093900*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^14 + 447116328*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^14 + 3939855450*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^14 + 20748233970*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^14 + 73519653020*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^14 + 188552052438*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^14 + 368903849259*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^14 + 576090771764*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^14 + 751698066260*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^14 + 861270179410*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^14 + 910668616007*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^14 + 923290855332*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^14 + 910668616007*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^14 + 861270179410*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^14 + 751698066260*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^14 + 576090771764*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^14 + 368903849259*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^14 + 188552052438*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^14 + 73519653020*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^14 + 20748233970*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^14 + 3939855450*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^14 + 447116328*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^14 + 24093900*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^14 + 337920*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^14 + 1689600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^14 + 60234750*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^14 + 751141470*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^14 + 4966837800*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^14 + 20748233970*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^14 + 60308208000*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^14 + 130001390170*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^14 + 218564201740*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^14 + 300681845970*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^14 + 356324777450*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^14 + 383716714640*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^14 + 393062785000*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^14 + 393062785000*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^14 + 383716714640*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^14 + 356324777450*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^14 + 300681845970*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^14 + 218564201740*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^14 + 130001390170*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^14 + 60308208000*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^14 + 20748233970*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^14 + 4966837800*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^14 + 751141470*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^14 + 60234750*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^14 + 1689600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^14 + 3379200*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^14 + 80313000*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^14 + 751141470*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^14 + 3939855450*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^14 + 13485932720*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^14 + 32850328840*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^14 + 60520535438*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^14 + 88896618400*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^14 + 109899295074*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^14 + 121104178397*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^14 + 125387363350*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^14 + 126352697210*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^14 + 125387363350*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^14 + 121104178397*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^14 + 109899295074*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^14 + 88896618400*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^14 + 60520535438*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^14 + 32850328840*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^14 + 13485932720*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^14 + 3939855450*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^14 + 751141470*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^14 + 80313000*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^14 + 3379200*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^14 + 3379200*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^14 + 60234750*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^14 + 447116328*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^14 + 1919505540*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^14 + 5486966876*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^14 + 11350525800*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^14 + 18095323240*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^14 + 23591328882*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^14 + 26769761499*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^14 + 28080002140*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^14 + 28462900045*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^14 + 28462900045*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^14 + 28080002140*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^14 + 26769761499*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^14 + 23591328882*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^14 + 18095323240*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^14 + 11350525800*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^14 + 5486966876*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^14 + 1919505540*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^14 + 447116328*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^14 + 60234750*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^14 + 3379200*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^14 + 1689600*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^14 + 24093900*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^14 + 146659740*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^14 + 524419590*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^14 + 1264499890*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^14 + 2239203750*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^14 + 3123349890*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^14 + 3679727700*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^14 + 3924438450*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^14 + 4002720870*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^14 + 4019056000*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^14 + 4002720870*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^14 + 3924438450*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^14 + 3679727700*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^14 + 3123349890*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^14 + 2239203750*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^14 + 1264499890*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^14 + 524419590*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^14 + 146659740*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^14 + 24093900*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^14 + 1689600*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^14 + 337920*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^14 + 4015650*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^14 + 20441598*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^14 + 61350600*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^14 + 125136560*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^14 + 190625300*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^14 + 235767768*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^14 + 256904676*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^14 + 263991507*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^14 + 265920625*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^14 + 265920625*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^14 + 263991507*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^14 + 256904676*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^14 + 235767768*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^14 + 190625300*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^14 + 125136560*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^14 + 61350600*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^14 + 20441598*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^14 + 4015650*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^14 + 337920*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^14 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^15 + 768000*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^15 + 1536000*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^15 + 1536000*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^15 + 768000*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^15 + 153600*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^15 + 2457600*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^15 + 14745600*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^15 + 36864000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^15 + 49152000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^15 + 36864000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^15 + 14745600*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^15 + 2457600*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^15 + 14789700*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^15 + 106314750*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^15 + 324517950*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^15 + 545508000*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^15 + 545508000*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^15 + 324517950*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^15 + 106314750*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^15 + 14789700*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^15 + 49254090*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^15 + 422426940*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^15 + 1549479840*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^15 + 3184142340*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^15 + 4015670700*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^15 + 3184142340*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^15 + 1549479840*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^15 + 422426940*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^15 + 49254090*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^15 + 107202850*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^15 + 1089037700*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^15 + 4741558540*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^15 + 11677350400*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^15 + 17982696750*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^15 + 17982696750*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^15 + 11677350400*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^15 + 4741558540*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^15 + 1089037700*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^15 + 107202850*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^15 + 169716240*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^15 + 2010278250*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^15 + 10243958010*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^15 + 29743987710*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^15 + 54701873525*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^15 + 66722563630*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^15 + 54701873525*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^15 + 29743987710*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^15 + 10243958010*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^15 + 2010278250*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^15 + 169716240*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^15 + 214289460*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^15 + 2873155000*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^15 + 16775156500*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^15 + 56379539990*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^15 + 121454219225*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^15 + 176389842285*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^15 + 176389842285*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^15 + 121454219225*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^15 + 56379539990*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^15 + 16775156500*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^15 + 2873155000*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^15 + 214289460*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^15 + 235767768*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^15 + 3429124980*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^15 + 22213621620*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^15 + 84274091840*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^15 + 208072504440*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^15 + 352000629373*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^15 + 418363904730*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^15 + 352000629373*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^15 + 208072504440*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^15 + 84274091840*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^15 + 22213621620*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^15 + 3429124980*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^15 + 235767768*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^15 + 243273096*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^15 + 3679727700*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^15 + 25415639964*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^15 + 105241009806*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^15 + 289562779550*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^15 + 556661549922*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^15 + 767431515914*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^15 + 767431515914*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^15 + 556661549922*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^15 + 289562779550*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^15 + 105241009806*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^15 + 25415639964*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^15 + 3679727700*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^15 + 243273096*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^15 + 245597655*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^15 + 3764311290*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^15 + 26769761499*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^15 + 116602986360*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^15 + 345445726520*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^15 + 731985462520*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^15 + 1138814862564*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^15 + 1317846376136*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^15 + 1138814862564*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^15 + 731985462520*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^15 + 345445726520*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^15 + 116602986360*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^15 + 26769761499*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^15 + 3764311290*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^15 + 245597655*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^15 + 246169102*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^15 + 3788436910*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^15 + 27204729247*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^15 + 121104178397*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^15 + 373438099840*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^15 + 842593654589*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^15 + 1431983252480*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^15 + 1860805465099*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^15 + 1860805465099*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^15 + 1431983252480*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^15 + 842593654589*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^15 + 373438099840*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^15 + 121104178397*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^15 + 27204729247*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^15 + 3788436910*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^15 + 246169102*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^15 + 245597655*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^15 + 3788436910*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^15 + 27298902240*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^15 + 122418526585*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^15 + 383716714640*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^15 + 893867350630*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^15 + 1603419276575*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^15 + 2260720300560*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^15 + 2532228246670*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^15 + 2260720300560*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^15 + 1603419276575*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^15 + 893867350630*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^15 + 383716714640*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^15 + 122418526585*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^15 + 27298902240*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^15 + 3788436910*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^15 + 245597655*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^15 + 243273096*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^15 + 3764311290*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^15 + 27204729247*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^15 + 122418526585*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^15 + 386010538520*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^15 + 910668616007*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^15 + 1676567870272*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^15 + 2479028646169*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^15 + 3000103431730*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^15 + 3000103431730*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^15 + 2479028646169*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^15 + 1676567870272*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^15 + 910668616007*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^15 + 386010538520*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^15 + 122418526585*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^15 + 27204729247*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^15 + 3764311290*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^15 + 243273096*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^15 + 235767768*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^15 + 3679727700*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^15 + 26769761499*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^15 + 121104178397*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^15 + 383716714640*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^15 + 910668616007*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^15 + 1694608520998*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^15 + 2561967893954*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^15 + 3238612149593*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^15 + 3493044989680*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^15 + 3238612149593*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^15 + 2561967893954*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^15 + 1694608520998*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^15 + 910668616007*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^15 + 383716714640*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^15 + 121104178397*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^15 + 26769761499*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^15 + 3679727700*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^15 + 235767768*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^15 + 214289460*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^15 + 3429124980*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^15 + 25415639964*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^15 + 116602986360*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^15 + 373438099840*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^15 + 893867350630*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^15 + 1676567870272*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^15 + 2561967893954*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^15 + 3305963835804*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^15 + 3718212283400*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^15 + 3718212283400*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^15 + 3305963835804*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^15 + 2561967893954*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^15 + 1676567870272*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^15 + 893867350630*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^15 + 373438099840*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^15 + 116602986360*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^15 + 25415639964*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^15 + 3429124980*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^15 + 214289460*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^15 + 169716240*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^15 + 2873155000*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^15 + 22213621620*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^15 + 105241009806*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^15 + 345445726520*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^15 + 842593654589*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^15 + 1603419276575*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^15 + 2479028646169*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^15 + 3238612149593*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^15 + 3718212283400*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^15 + 3876176483232*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^15 + 3718212283400*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^15 + 3238612149593*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^15 + 2479028646169*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^15 + 1603419276575*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^15 + 842593654589*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^15 + 345445726520*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^15 + 105241009806*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^15 + 22213621620*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^15 + 2873155000*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^15 + 169716240*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^15 + 107202850*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^15 + 2010278250*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^15 + 16775156500*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^15 + 84274091840*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^15 + 289562779550*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^15 + 731985462520*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^15 + 1431983252480*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^15 + 2260720300560*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^15 + 3000103431730*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^15 + 3493044989680*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^15 + 3718212283400*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^15 + 3718212283400*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^15 + 3493044989680*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^15 + 3000103431730*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^15 + 2260720300560*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^15 + 1431983252480*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^15 + 731985462520*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^15 + 289562779550*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^15 + 84274091840*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^15 + 16775156500*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^15 + 2010278250*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^15 + 107202850*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^15 + 49254090*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^15 + 1089037700*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^15 + 10243958010*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^15 + 56379539990*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^15 + 208072504440*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^15 + 556661549922*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^15 + 1138814862564*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^15 + 1860805465099*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^15 + 2532228246670*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^15 + 3000103431730*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^15 + 3238612149593*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^15 + 3305963835804*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^15 + 3238612149593*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^15 + 3000103431730*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^15 + 2532228246670*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^15 + 1860805465099*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^15 + 1138814862564*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^15 + 556661549922*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^15 + 208072504440*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^15 + 56379539990*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^15 + 10243958010*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^15 + 1089037700*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^15 + 49254090*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^15 + 14789700*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^15 + 422426940*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^15 + 4741558540*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^15 + 29743987710*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^15 + 121454219225*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^15 + 352000629373*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^15 + 767431515914*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^15 + 1317846376136*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^15 + 1860805465099*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2260720300560*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2479028646169*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2561967893954*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2561967893954*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2479028646169*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2260720300560*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^15 + 1860805465099*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^15 + 1317846376136*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^15 + 767431515914*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^15 + 352000629373*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^15 + 121454219225*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^15 + 29743987710*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^15 + 4741558540*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^15 + 422426940*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^15 + 14789700*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^15 + 2457600*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^15 + 106314750*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1549479840*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^15 + 11677350400*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^15 + 54701873525*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^15 + 176389842285*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^15 + 418363904730*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^15 + 767431515914*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1138814862564*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1431983252480*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1603419276575*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1676567870272*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1694608520998*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1676567870272*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1603419276575*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1431983252480*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1138814862564*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^15 + 767431515914*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^15 + 418363904730*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^15 + 176389842285*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^15 + 54701873525*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^15 + 11677350400*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^15 + 1549479840*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^15 + 106314750*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^15 + 2457600*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^15 + 153600*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^15 + 14745600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^15 + 324517950*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^15 + 3184142340*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^15 + 17982696750*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^15 + 66722563630*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^15 + 176389842285*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^15 + 352000629373*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^15 + 556661549922*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^15 + 731985462520*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^15 + 842593654589*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^15 + 893867350630*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^15 + 910668616007*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^15 + 910668616007*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^15 + 893867350630*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^15 + 842593654589*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^15 + 731985462520*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^15 + 556661549922*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^15 + 352000629373*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^15 + 176389842285*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^15 + 66722563630*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^15 + 17982696750*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^15 + 3184142340*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^15 + 324517950*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^15 + 14745600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^15 + 153600*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^15 + 768000*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^15 + 36864000*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^15 + 545508000*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^15 + 4015670700*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^15 + 17982696750*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^15 + 54701873525*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^15 + 121454219225*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^15 + 208072504440*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^15 + 289562779550*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^15 + 345445726520*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^15 + 373438099840*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^15 + 383716714640*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^15 + 386010538520*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^15 + 383716714640*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^15 + 373438099840*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^15 + 345445726520*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^15 + 289562779550*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^15 + 208072504440*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^15 + 121454219225*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^15 + 54701873525*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^15 + 17982696750*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^15 + 4015670700*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^15 + 545508000*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^15 + 36864000*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^15 + 768000*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^15 + 1536000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^15 + 49152000*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^15 + 545508000*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^15 + 3184142340*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^15 + 11677350400*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^15 + 29743987710*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^15 + 56379539990*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^15 + 84274091840*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^15 + 105241009806*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^15 + 116602986360*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^15 + 121104178397*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^15 + 122418526585*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^15 + 122418526585*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^15 + 121104178397*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^15 + 116602986360*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^15 + 105241009806*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^15 + 84274091840*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^15 + 56379539990*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^15 + 29743987710*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^15 + 11677350400*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^15 + 3184142340*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^15 + 545508000*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^15 + 49152000*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^15 + 1536000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^15 + 1536000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^15 + 36864000*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^15 + 324517950*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^15 + 1549479840*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^15 + 4741558540*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^15 + 10243958010*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^15 + 16775156500*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^15 + 22213621620*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^15 + 25415639964*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^15 + 26769761499*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^15 + 27204729247*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^15 + 27298902240*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^15 + 27204729247*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^15 + 26769761499*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^15 + 25415639964*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^15 + 22213621620*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^15 + 16775156500*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^15 + 10243958010*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^15 + 4741558540*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^15 + 1549479840*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^15 + 324517950*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^15 + 36864000*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^15 + 1536000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^15 + 768000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^15 + 14745600*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^15 + 106314750*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^15 + 422426940*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^15 + 1089037700*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^15 + 2010278250*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^15 + 2873155000*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3429124980*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3679727700*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3764311290*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3788436910*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3788436910*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3764311290*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3679727700*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^15 + 3429124980*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^15 + 2873155000*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^15 + 2010278250*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^15 + 1089037700*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^15 + 422426940*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^15 + 106314750*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^15 + 14745600*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^15 + 768000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^15 + 153600*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^15 + 2457600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^15 + 14789700*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^15 + 49254090*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^15 + 107202850*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^15 + 169716240*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^15 + 214289460*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^15 + 235767768*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^15 + 243273096*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^15 + 245597655*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^15 + 246169102*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^15 + 245597655*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^15 + 243273096*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^15 + 235767768*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^15 + 214289460*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^15 + 169716240*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^15 + 107202850*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^15 + 49254090*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^15 + 14789700*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^15 + 2457600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^15 + 153600*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^15 + 30720*Subscript[z, 1]^26*Subscript[z, 2]^21*Subscript[z, 4]^16 + 153600*Subscript[z, 1]^25*Subscript[z, 2]^22*Subscript[z, 4]^16 + 307200*Subscript[z, 1]^24*Subscript[z, 2]^23*Subscript[z, 4]^16 + 307200*Subscript[z, 1]^23*Subscript[z, 2]^24*Subscript[z, 4]^16 + 153600*Subscript[z, 1]^22*Subscript[z, 2]^25*Subscript[z, 4]^16 + 30720*Subscript[z, 1]^21*Subscript[z, 2]^26*Subscript[z, 4]^16 + 921600*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^16 + 5529600*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^16 + 13824000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^16 + 18432000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^16 + 13824000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^16 + 5529600*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^16 + 921600*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^16 + 7557120*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^16 + 54681600*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^16 + 167608320*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^16 + 282316800*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^16 + 282316800*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^16 + 167608320*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^16 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^16 + 7557120*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^16 + 30461310*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^16 + 264040650*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^16 + 975017700*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^16 + 2011085910*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^16 + 2539295100*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^16 + 2011085910*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^16 + 975017700*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^16 + 264040650*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^16 + 30461310*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^16 + 75089610*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^16 + 774025050*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^16 + 3401034108*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^16 + 8421508140*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^16 + 13001722740*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^16 + 13001722740*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^16 + 8421508140*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^16 + 3401034108*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^16 + 774025050*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^16 + 75089610*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^16 + 128594600*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^16 + 1554435300*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^16 + 8022806970*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^16 + 23477864350*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^16 + 43362294225*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^16 + 52962792290*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^16 + 43362294225*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^16 + 23477864350*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^16 + 8022806970*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^16 + 1554435300*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^16 + 128594600*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^16 + 169716240*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^16 + 2340135400*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^16 + 13910467430*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^16 + 47283496678*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^16 + 102540600820*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^16 + 149383251120*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^16 + 149383251120*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^16 + 102540600820*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^16 + 47283496678*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^16 + 13910467430*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^16 + 2340135400*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^16 + 169716240*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^16 + 190625300*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^16 + 2873155000*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^16 + 19064608980*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^16 + 73475516490*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^16 + 183202868115*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^16 + 311599189215*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^16 + 370979516620*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^16 + 311599189215*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^16 + 183202868115*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^16 + 73475516490*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^16 + 19064608980*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^16 + 2873155000*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^16 + 190625300*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^16 + 198276910*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^16 + 3123349890*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^16 + 22213621620*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^16 + 93872127460*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^16 + 261782517500*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^16 + 507370239899*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^16 + 702159678893*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^16 + 702159678893*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^16 + 507370239899*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^16 + 261782517500*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^16 + 93872127460*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^16 + 22213621620*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^16 + 3123349890*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^16 + 198276910*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^16 + 200817570*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^16 + 3211837880*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^16 + 23591328882*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^16 + 105241009806*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^16 + 317081711180*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^16 + 679352444340*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^16 + 1063533321598*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^16 + 1233203774408*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^16 + 1063533321598*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^16 + 679352444340*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^16 + 317081711180*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^16 + 105241009806*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^16 + 23591328882*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^16 + 3211837880*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^16 + 200817570*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^16 + 201687940*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^16 + 3240515825*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^16 + 24061278431*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^16 + 109899295074*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^16 + 345445726520*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^16 + 790041846936*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^16 + 1354227409530*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^16 + 1767072105568*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^16 + 1767072105568*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^16 + 1354227409530*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^16 + 790041846936*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^16 + 345445726520*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^16 + 109899295074*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^16 + 24061278431*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^16 + 3240515825*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^16 + 201687940*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^16 + 201687940*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^16 + 3247724910*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^16 + 24201228955*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^16 + 111408870381*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^16 + 356324777450*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^16 + 842593654589*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^16 + 1527163288898*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^16 + 2166298465105*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^16 + 2431315463388*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^16 + 2166298465105*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^16 + 1527163288898*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^16 + 842593654589*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^16 + 356324777450*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^16 + 111408870381*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^16 + 24201228955*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^16 + 3247724910*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^16 + 201687940*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^16 + 200817570*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^16 + 3240515825*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^16 + 24201228955*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^16 + 111747437890*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^16 + 359515802490*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^16 + 861270179410*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^16 + 1603419276575*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^16 + 2388283559240*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^16 + 2900803042405*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^16 + 2900803042405*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^16 + 2388283559240*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^16 + 1603419276575*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^16 + 861270179410*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^16 + 359515802490*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^16 + 111747437890*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^16 + 24201228955*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^16 + 3240515825*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^16 + 200817570*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^16 + 198276910*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^16 + 3211837880*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^16 + 24061278431*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^16 + 111408870381*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^16 + 359515802490*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^16 + 865420301986*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^16 + 1627613408765*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^16 + 2479028646169*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^16 + 3147637341050*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^16 + 3399912897180*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^16 + 3147637341050*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^16 + 2479028646169*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^16 + 1627613408765*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^16 + 865420301986*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^16 + 359515802490*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^16 + 111408870381*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^16 + 24061278431*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^16 + 3211837880*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^16 + 198276910*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^16 + 190625300*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^16 + 3123349890*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^16 + 23591328882*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^16 + 109899295074*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^16 + 356324777450*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^16 + 861270179410*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^16 + 1627613408765*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^16 + 2500814784136*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^16 + 3238612149593*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^16 + 3648901415880*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^16 + 3648901415880*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^16 + 3238612149593*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^16 + 2500814784136*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^16 + 1627613408765*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^16 + 861270179410*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^16 + 356324777450*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^16 + 109899295074*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^16 + 23591328882*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^16 + 3123349890*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^16 + 190625300*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^16 + 169716240*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^16 + 2873155000*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^16 + 22213621620*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^16 + 105241009806*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^16 + 345445726520*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^16 + 842593654589*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^16 + 1603419276575*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^16 + 2479028646169*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^16 + 3238612149593*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^16 + 3718212283400*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^16 + 3876176483232*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^16 + 3718212283400*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^16 + 3238612149593*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^16 + 2479028646169*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^16 + 1603419276575*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^16 + 842593654589*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^16 + 345445726520*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^16 + 105241009806*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^16 + 22213621620*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^16 + 2873155000*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^16 + 169716240*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^16 + 128594600*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^16 + 2340135400*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^16 + 19064608980*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^16 + 93872127460*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^16 + 317081711180*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^16 + 790041846936*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^16 + 1527163288898*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^16 + 2388283559240*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^16 + 3147637341050*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^16 + 3648901415880*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^16 + 3876176483232*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^16 + 3876176483232*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^16 + 3648901415880*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^16 + 3147637341050*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^16 + 2388283559240*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^16 + 1527163288898*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^16 + 790041846936*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^16 + 317081711180*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^16 + 93872127460*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^16 + 19064608980*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^16 + 2340135400*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^16 + 128594600*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^16 + 75089610*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^16 + 1554435300*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^16 + 13910467430*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^16 + 73475516490*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^16 + 261782517500*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^16 + 679352444340*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^16 + 1354227409530*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^16 + 2166298465105*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^16 + 2900803042405*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^16 + 3399912897180*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^16 + 3648901415880*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^16 + 3718212283400*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^16 + 3648901415880*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^16 + 3399912897180*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^16 + 2900803042405*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^16 + 2166298465105*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^16 + 1354227409530*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^16 + 679352444340*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^16 + 261782517500*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^16 + 73475516490*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^16 + 13910467430*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^16 + 1554435300*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^16 + 75089610*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^16 + 30461310*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^16 + 774025050*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^16 + 8022806970*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^16 + 47283496678*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^16 + 183202868115*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^16 + 507370239899*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^16 + 1063533321598*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^16 + 1767072105568*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^16 + 2431315463388*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^16 + 2900803042405*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^16 + 3147637341050*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^16 + 3238612149593*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^16 + 3238612149593*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^16 + 3147637341050*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^16 + 2900803042405*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^16 + 2431315463388*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^16 + 1767072105568*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^16 + 1063533321598*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^16 + 507370239899*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^16 + 183202868115*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^16 + 47283496678*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^16 + 8022806970*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^16 + 774025050*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^16 + 30461310*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^16 + 7557120*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^16 + 264040650*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^16 + 3401034108*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^16 + 23477864350*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^16 + 102540600820*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^16 + 311599189215*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^16 + 702159678893*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^16 + 1233203774408*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^16 + 1767072105568*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2166298465105*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2388283559240*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2479028646169*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2500814784136*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2479028646169*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2388283559240*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^16 + 2166298465105*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^16 + 1767072105568*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^16 + 1233203774408*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^16 + 702159678893*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^16 + 311599189215*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^16 + 102540600820*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^16 + 23477864350*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^16 + 3401034108*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^16 + 264040650*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^16 + 7557120*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^16 + 921600*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^16 + 54681600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^16 + 975017700*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^16 + 8421508140*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^16 + 43362294225*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^16 + 149383251120*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^16 + 370979516620*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^16 + 702159678893*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1063533321598*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1354227409530*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1527163288898*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1603419276575*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1627613408765*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1627613408765*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1603419276575*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1527163288898*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1354227409530*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^16 + 1063533321598*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^16 + 702159678893*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^16 + 370979516620*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^16 + 149383251120*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^16 + 43362294225*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^16 + 8421508140*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^16 + 975017700*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^16 + 54681600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^16 + 921600*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^16 + 30720*Subscript[z, 1]^26*Subscript[z, 3]^21*Subscript[z, 4]^16 + 5529600*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^16 + 167608320*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^16 + 2011085910*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^16 + 13001722740*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^16 + 52962792290*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^16 + 149383251120*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^16 + 311599189215*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^16 + 507370239899*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^16 + 679352444340*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^16 + 790041846936*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^16 + 842593654589*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^16 + 861270179410*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^16 + 865420301986*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^16 + 861270179410*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^16 + 842593654589*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^16 + 790041846936*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^16 + 679352444340*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^16 + 507370239899*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^16 + 311599189215*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^16 + 149383251120*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^16 + 52962792290*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^16 + 13001722740*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^16 + 2011085910*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^16 + 167608320*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^16 + 5529600*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^16 + 30720*Subscript[z, 2]^26*Subscript[z, 3]^21*Subscript[z, 4]^16 + 153600*Subscript[z, 1]^25*Subscript[z, 3]^22*Subscript[z, 4]^16 + 13824000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^16 + 282316800*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^16 + 2539295100*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^16 + 13001722740*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^16 + 43362294225*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^16 + 102540600820*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^16 + 183202868115*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^16 + 261782517500*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^16 + 317081711180*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^16 + 345445726520*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^16 + 356324777450*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^16 + 359515802490*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^16 + 359515802490*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^16 + 356324777450*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^16 + 345445726520*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^16 + 317081711180*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^16 + 261782517500*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^16 + 183202868115*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^16 + 102540600820*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^16 + 43362294225*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^16 + 13001722740*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^16 + 2539295100*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^16 + 282316800*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^16 + 13824000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^16 + 153600*Subscript[z, 2]^25*Subscript[z, 3]^22*Subscript[z, 4]^16 + 307200*Subscript[z, 1]^24*Subscript[z, 3]^23*Subscript[z, 4]^16 + 18432000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^16 + 282316800*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^16 + 2011085910*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^16 + 8421508140*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^16 + 23477864350*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^16 + 47283496678*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^16 + 73475516490*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^16 + 93872127460*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^16 + 105241009806*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^16 + 109899295074*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^16 + 111408870381*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^16 + 111747437890*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^16 + 111408870381*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^16 + 109899295074*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^16 + 105241009806*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^16 + 93872127460*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^16 + 73475516490*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^16 + 47283496678*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^16 + 23477864350*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^16 + 8421508140*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^16 + 2011085910*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^16 + 282316800*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^16 + 18432000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^16 + 307200*Subscript[z, 2]^24*Subscript[z, 3]^23*Subscript[z, 4]^16 + 307200*Subscript[z, 1]^23*Subscript[z, 3]^24*Subscript[z, 4]^16 + 13824000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^16 + 167608320*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^16 + 975017700*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^16 + 3401034108*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^16 + 8022806970*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^16 + 13910467430*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^16 + 19064608980*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^16 + 22213621620*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^16 + 23591328882*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^16 + 24061278431*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^16 + 24201228955*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^16 + 24201228955*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^16 + 24061278431*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^16 + 23591328882*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^16 + 22213621620*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^16 + 19064608980*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^16 + 13910467430*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^16 + 8022806970*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^16 + 3401034108*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^16 + 975017700*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^16 + 167608320*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^16 + 13824000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^16 + 307200*Subscript[z, 2]^23*Subscript[z, 3]^24*Subscript[z, 4]^16 + 153600*Subscript[z, 1]^22*Subscript[z, 3]^25*Subscript[z, 4]^16 + 5529600*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^16 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^16 + 264040650*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^16 + 774025050*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^16 + 1554435300*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^16 + 2340135400*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^16 + 2873155000*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3123349890*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3211837880*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3240515825*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3247724910*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3240515825*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3211837880*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^16 + 3123349890*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^16 + 2873155000*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^16 + 2340135400*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^16 + 1554435300*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^16 + 774025050*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^16 + 264040650*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^16 + 54681600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^16 + 5529600*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^16 + 153600*Subscript[z, 2]^22*Subscript[z, 3]^25*Subscript[z, 4]^16 + 30720*Subscript[z, 1]^21*Subscript[z, 3]^26*Subscript[z, 4]^16 + 921600*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^16 + 7557120*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^16 + 30461310*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^16 + 75089610*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^16 + 128594600*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^16 + 169716240*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^16 + 190625300*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^16 + 198276910*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^16 + 200817570*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^16 + 201687940*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^16 + 201687940*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^16 + 200817570*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^16 + 198276910*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^16 + 190625300*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^16 + 169716240*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^16 + 128594600*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^16 + 75089610*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^16 + 30461310*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^16 + 7557120*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^16 + 921600*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^16 + 30720*Subscript[z, 2]^21*Subscript[z, 3]^26*Subscript[z, 4]^16 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^20*Subscript[z, 4]^17 + 921600*Subscript[z, 1]^25*Subscript[z, 2]^21*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^24*Subscript[z, 2]^22*Subscript[z, 4]^17 + 3072000*Subscript[z, 1]^23*Subscript[z, 2]^23*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^22*Subscript[z, 2]^24*Subscript[z, 4]^17 + 921600*Subscript[z, 1]^21*Subscript[z, 2]^25*Subscript[z, 4]^17 + 153600*Subscript[z, 1]^20*Subscript[z, 2]^26*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^17 + 16896000*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^17 + 52224000*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^17 + 88320000*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^17 + 88320000*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^17 + 52224000*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^17 + 16896000*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^17 + 12748800*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^17 + 113049600*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^17 + 423321600*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^17 + 879820800*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^17 + 1113600000*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^17 + 879820800*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^17 + 423321600*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^17 + 113049600*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^17 + 12748800*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^17 + 38444100*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^17 + 408271050*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^17 + 1826862750*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^17 + 4571842050*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^17 + 7093112850*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^17 + 7093112850*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^17 + 4571842050*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^17 + 1826862750*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^17 + 408271050*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^17 + 38444100*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^17 + 75089610*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^17 + 943116600*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^17 + 4983503220*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^17 + 14793167820*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^17 + 27533767650*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^17 + 33712152120*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^17 + 27533767650*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^17 + 14793167820*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^17 + 4983503220*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^17 + 943116600*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^17 + 75089610*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^17 + 107202850*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^17 + 1554435300*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^17 + 9535841500*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^17 + 33057276100*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^17 + 72521500525*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^17 + 106218325225*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^17 + 106218325225*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^17 + 72521500525*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^17 + 33057276100*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^17 + 9535841500*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^17 + 1554435300*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^17 + 107202850*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^17 + 125136560*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^17 + 2010278250*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^17 + 13910467430*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^17 + 55089888180*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^17 + 139704499055*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^17 + 239824435265*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^17 + 286368997300*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^17 + 239824435265*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^17 + 139704499055*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^17 + 55089888180*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^17 + 13910467430*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^17 + 2010278250*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^17 + 125136560*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^17 + 132078890*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^17 + 2239203750*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^17 + 16775156500*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^17 + 73475516490*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^17 + 209811627200*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^17 + 412518483980*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^17 + 574763738550*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^17 + 574763738550*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^17 + 412518483980*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^17 + 209811627200*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^17 + 73475516490*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^17 + 16775156500*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^17 + 2239203750*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^17 + 132078890*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^17 + 134461530*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^17 + 2324086650*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^17 + 18095323240*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^17 + 84274091840*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^17 + 261782517500*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^17 + 572303939240*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^17 + 906253931445*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^17 + 1054728231970*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^17 + 906253931445*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^17 + 572303939240*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^17 + 261782517500*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^17 + 84274091840*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^17 + 18095323240*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^17 + 2324086650*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^17 + 134461530*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^17 + 135371070*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^17 + 2353250850*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^17 + 18567814770*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^17 + 88896618400*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^17 + 289562779550*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^17 + 679352444340*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^17 + 1183745318980*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^17 + 1557027896360*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^17 + 1557027896360*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^17 + 1183745318980*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^17 + 679352444340*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^17 + 289562779550*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^17 + 88896618400*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^17 + 18567814770*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^17 + 2353250850*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^17 + 135371070*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^17 + 135620660*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^17 + 2363398350*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^17 + 18726564870*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^17 + 90491739510*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^17 + 300681845970*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^17 + 731985462520*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^17 + 1354227409530*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^17 + 1944685864880*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^17 + 2191510048460*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^17 + 1944685864880*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^17 + 1354227409530*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^17 + 731985462520*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^17 + 300681845970*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^17 + 90491739510*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^17 + 18726564870*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^17 + 2363398350*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^17 + 135620660*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^17 + 135371070*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^17 + 2363398350*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^17 + 18767162960*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^17 + 90983959250*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^17 + 304324088685*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^17 + 751698066260*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^17 + 1431983252480*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^17 + 2166298465105*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^17 + 2651948922660*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^17 + 2651948922660*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^17 + 2166298465105*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^17 + 1431983252480*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^17 + 751698066260*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^17 + 304324088685*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^17 + 90983959250*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^17 + 18767162960*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^17 + 2363398350*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^17 + 135371070*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^17 + 134461530*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^17 + 2353250850*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^17 + 18726564870*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^17 + 90983959250*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^17 + 305165746550*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^17 + 757523164500*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^17 + 1458982491305*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^17 + 2260720300560*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^17 + 2900803042405*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^17 + 3144463260600*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^17 + 2900803042405*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^17 + 2260720300560*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^17 + 1458982491305*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^17 + 757523164500*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^17 + 305165746550*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^17 + 90983959250*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^17 + 18726564870*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^17 + 2353250850*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^17 + 134461530*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^17 + 132078890*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^17 + 2324086650*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^17 + 18567814770*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^17 + 90491739510*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^17 + 304324088685*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^17 + 757523164500*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^17 + 1464981284530*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^17 + 2290049515515*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^17 + 3000103431730*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^17 + 3399912897180*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^17 + 3399912897180*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^17 + 3000103431730*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^17 + 2290049515515*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^17 + 1464981284530*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^17 + 757523164500*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^17 + 304324088685*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^17 + 90491739510*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^17 + 18567814770*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^17 + 2324086650*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^17 + 132078890*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^17 + 125136560*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^17 + 2239203750*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^17 + 18095323240*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^17 + 88896618400*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^17 + 300681845970*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^17 + 751698066260*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^17 + 1458982491305*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^17 + 2290049515515*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^17 + 3023592876830*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^17 + 3493044989680*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^17 + 3648901415880*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^17 + 3493044989680*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^17 + 3023592876830*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^17 + 2290049515515*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^17 + 1458982491305*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^17 + 751698066260*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^17 + 300681845970*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^17 + 88896618400*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^17 + 18095323240*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^17 + 2239203750*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^17 + 125136560*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^17 + 107202850*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^17 + 2010278250*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^17 + 16775156500*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^17 + 84274091840*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^17 + 289562779550*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^17 + 731985462520*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^17 + 1431983252480*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^17 + 2260720300560*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^17 + 3000103431730*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^17 + 3493044989680*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^17 + 3718212283400*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^17 + 3718212283400*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^17 + 3493044989680*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^17 + 3000103431730*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^17 + 2260720300560*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^17 + 1431983252480*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^17 + 731985462520*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^17 + 289562779550*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^17 + 84274091840*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^17 + 16775156500*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^17 + 2010278250*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^17 + 107202850*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^17 + 75089610*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^17 + 1554435300*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^17 + 13910467430*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^17 + 73475516490*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^17 + 261782517500*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^17 + 679352444340*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^17 + 1354227409530*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^17 + 2166298465105*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^17 + 2900803042405*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^17 + 3399912897180*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^17 + 3648901415880*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^17 + 3718212283400*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^17 + 3648901415880*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^17 + 3399912897180*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^17 + 2900803042405*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^17 + 2166298465105*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^17 + 1354227409530*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^17 + 679352444340*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^17 + 261782517500*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^17 + 73475516490*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^17 + 13910467430*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^17 + 1554435300*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^17 + 75089610*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^17 + 38444100*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^17 + 943116600*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^17 + 9535841500*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^17 + 55089888180*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^17 + 209811627200*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^17 + 572303939240*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^17 + 1183745318980*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^17 + 1944685864880*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^17 + 2651948922660*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^17 + 3144463260600*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^17 + 3399912897180*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^17 + 3493044989680*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^17 + 3493044989680*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^17 + 3399912897180*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^17 + 3144463260600*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^17 + 2651948922660*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^17 + 1944685864880*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^17 + 1183745318980*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^17 + 572303939240*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^17 + 209811627200*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^17 + 55089888180*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^17 + 9535841500*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^17 + 943116600*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^17 + 38444100*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^17 + 12748800*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^17 + 408271050*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^17 + 4983503220*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^17 + 33057276100*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^17 + 139704499055*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^17 + 412518483980*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^17 + 906253931445*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^17 + 1557027896360*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2191510048460*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2651948922660*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2900803042405*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^17 + 3000103431730*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^17 + 3023592876830*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^17 + 3000103431730*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2900803042405*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2651948922660*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2191510048460*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^17 + 1557027896360*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^17 + 906253931445*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^17 + 412518483980*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^17 + 139704499055*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^17 + 33057276100*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^17 + 4983503220*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^17 + 408271050*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^17 + 12748800*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^17 + 113049600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1826862750*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^17 + 14793167820*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^17 + 72521500525*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^17 + 239824435265*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^17 + 574763738550*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1054728231970*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1557027896360*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1944685864880*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2166298465105*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2260720300560*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2290049515515*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2290049515515*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2260720300560*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2166298465105*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1944685864880*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1557027896360*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1054728231970*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^17 + 574763738550*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^17 + 239824435265*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^17 + 72521500525*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^17 + 14793167820*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^17 + 1826862750*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^17 + 113049600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^17 + 153600*Subscript[z, 1]^26*Subscript[z, 3]^20*Subscript[z, 4]^17 + 16896000*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^17 + 423321600*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^17 + 4571842050*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^17 + 27533767650*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^17 + 106218325225*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^17 + 286368997300*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^17 + 574763738550*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^17 + 906253931445*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1183745318980*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1354227409530*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1431983252480*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1458982491305*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1464981284530*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1458982491305*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1431983252480*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1354227409530*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^17 + 1183745318980*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^17 + 906253931445*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^17 + 574763738550*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^17 + 286368997300*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^17 + 106218325225*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^17 + 27533767650*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^17 + 4571842050*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^17 + 423321600*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^17 + 16896000*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^17 + 153600*Subscript[z, 2]^26*Subscript[z, 3]^20*Subscript[z, 4]^17 + 921600*Subscript[z, 1]^25*Subscript[z, 3]^21*Subscript[z, 4]^17 + 52224000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^17 + 879820800*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^17 + 7093112850*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^17 + 33712152120*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^17 + 106218325225*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^17 + 239824435265*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^17 + 412518483980*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^17 + 572303939240*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^17 + 679352444340*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^17 + 731985462520*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^17 + 751698066260*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^17 + 757523164500*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^17 + 757523164500*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^17 + 751698066260*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^17 + 731985462520*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^17 + 679352444340*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^17 + 572303939240*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^17 + 412518483980*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^17 + 239824435265*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^17 + 106218325225*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^17 + 33712152120*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^17 + 7093112850*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^17 + 879820800*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^17 + 52224000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^17 + 921600*Subscript[z, 2]^25*Subscript[z, 3]^21*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^24*Subscript[z, 3]^22*Subscript[z, 4]^17 + 88320000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^17 + 1113600000*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^17 + 7093112850*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^17 + 27533767650*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^17 + 72521500525*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^17 + 139704499055*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^17 + 209811627200*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^17 + 261782517500*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^17 + 289562779550*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^17 + 300681845970*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^17 + 304324088685*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^17 + 305165746550*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^17 + 304324088685*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^17 + 300681845970*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^17 + 289562779550*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^17 + 261782517500*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^17 + 209811627200*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^17 + 139704499055*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^17 + 72521500525*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^17 + 27533767650*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^17 + 7093112850*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^17 + 1113600000*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^17 + 88320000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^17 + 2304000*Subscript[z, 2]^24*Subscript[z, 3]^22*Subscript[z, 4]^17 + 3072000*Subscript[z, 1]^23*Subscript[z, 3]^23*Subscript[z, 4]^17 + 88320000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^17 + 879820800*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^17 + 4571842050*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^17 + 14793167820*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^17 + 33057276100*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^17 + 55089888180*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^17 + 73475516490*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^17 + 84274091840*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^17 + 88896618400*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^17 + 90491739510*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^17 + 90983959250*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^17 + 90983959250*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^17 + 90491739510*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^17 + 88896618400*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^17 + 84274091840*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^17 + 73475516490*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^17 + 55089888180*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^17 + 33057276100*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^17 + 14793167820*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^17 + 4571842050*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^17 + 879820800*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^17 + 88320000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^17 + 3072000*Subscript[z, 2]^23*Subscript[z, 3]^23*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^22*Subscript[z, 3]^24*Subscript[z, 4]^17 + 52224000*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^17 + 423321600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^17 + 1826862750*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^17 + 4983503220*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^17 + 9535841500*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^17 + 13910467430*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^17 + 16775156500*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18095323240*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18567814770*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18726564870*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18767162960*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18726564870*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18567814770*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^17 + 18095323240*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^17 + 16775156500*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^17 + 13910467430*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^17 + 9535841500*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^17 + 4983503220*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^17 + 1826862750*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^17 + 423321600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^17 + 52224000*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^17 + 2304000*Subscript[z, 2]^22*Subscript[z, 3]^24*Subscript[z, 4]^17 + 921600*Subscript[z, 1]^21*Subscript[z, 3]^25*Subscript[z, 4]^17 + 16896000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^17 + 113049600*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^17 + 408271050*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^17 + 943116600*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^17 + 1554435300*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2010278250*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2239203750*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2324086650*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2353250850*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2363398350*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2363398350*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2353250850*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2324086650*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2239203750*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^17 + 2010278250*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^17 + 1554435300*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^17 + 943116600*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^17 + 408271050*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^17 + 113049600*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^17 + 16896000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^17 + 921600*Subscript[z, 2]^21*Subscript[z, 3]^25*Subscript[z, 4]^17 + 153600*Subscript[z, 1]^20*Subscript[z, 3]^26*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^17 + 12748800*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^17 + 38444100*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^17 + 75089610*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^17 + 107202850*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^17 + 125136560*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^17 + 132078890*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^17 + 134461530*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^17 + 135371070*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^17 + 135620660*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^17 + 135371070*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^17 + 134461530*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^17 + 132078890*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^17 + 125136560*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^17 + 107202850*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^17 + 75089610*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^17 + 38444100*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^17 + 12748800*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^17 + 2304000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^17 + 153600*Subscript[z, 2]^20*Subscript[z, 3]^26*Subscript[z, 4]^17 + 307200*Subscript[z, 1]^26*Subscript[z, 2]^19*Subscript[z, 4]^18 + 2304000*Subscript[z, 1]^25*Subscript[z, 2]^20*Subscript[z, 4]^18 + 7219200*Subscript[z, 1]^24*Subscript[z, 2]^21*Subscript[z, 4]^18 + 12288000*Subscript[z, 1]^23*Subscript[z, 2]^22*Subscript[z, 4]^18 + 12288000*Subscript[z, 1]^22*Subscript[z, 2]^23*Subscript[z, 4]^18 + 7219200*Subscript[z, 1]^21*Subscript[z, 2]^24*Subscript[z, 4]^18 + 2304000*Subscript[z, 1]^20*Subscript[z, 2]^25*Subscript[z, 4]^18 + 307200*Subscript[z, 1]^19*Subscript[z, 2]^26*Subscript[z, 4]^18 + 3072000*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^18 + 28416000*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^18 + 109056000*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^18 + 229632000*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^18 + 291840000*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^18 + 229632000*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^18 + 109056000*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^18 + 28416000*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^18 + 3072000*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^18 + 12748800*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^18 + 142848000*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^18 + 659558400*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^18 + 1680384000*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^18 + 2628556800*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^18 + 2628556800*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^18 + 1680384000*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^18 + 659558400*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^18 + 142848000*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^18 + 12748800*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^18 + 30461310*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^18 + 408271050*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^18 + 2241560700*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^18 + 6807008700*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^18 + 12824792550*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^18 + 15763069620*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^18 + 12824792550*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^18 + 6807008700*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^18 + 2241560700*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^18 + 408271050*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^18 + 30461310*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^18 + 49254090*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^18 + 774025050*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^18 + 4983503220*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^18 + 17794114500*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^18 + 39713303970*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^18 + 58629431490*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^18 + 58629431490*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^18 + 39713303970*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^18 + 17794114500*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^18 + 4983503220*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^18 + 774025050*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^18 + 49254090*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^18 + 61350600*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^18 + 1089037700*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^18 + 8022806970*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^18 + 33057276100*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^18 + 85897579400*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^18 + 149422422095*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^18 + 179173997850*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^18 + 149422422095*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^18 + 85897579400*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^18 + 33057276100*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^18 + 8022806970*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^18 + 1089037700*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^18 + 61350600*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^18 + 66412818*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^18 + 1264499890*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^18 + 10243958010*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^18 + 47283496678*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^18 + 139704499055*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^18 + 280368323946*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^18 + 394417463375*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^18 + 394417463375*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^18 + 280368323946*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^18 + 139704499055*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^18 + 47283496678*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^18 + 10243958010*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^18 + 1264499890*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^18 + 66412818*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^18 + 68163090*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^18 + 1333273990*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^18 + 11350525800*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^18 + 56379539990*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^18 + 183202868115*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^18 + 412518483980*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^18 + 664215458210*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^18 + 777211434510*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^18 + 664215458210*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^18 + 412518483980*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^18 + 183202868115*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^18 + 56379539990*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^18 + 11350525800*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^18 + 1333273990*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^18 + 68163090*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^18 + 68850426*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^18 + 1357375230*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^18 + 11765090826*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^18 + 60520535438*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^18 + 208072504440*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^18 + 507370239899*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^18 + 906253931445*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^18 + 1206536184944*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^18 + 1206536184944*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^18 + 906253931445*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^18 + 507370239899*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^18 + 208072504440*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^18 + 60520535438*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^18 + 11765090826*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^18 + 1357375230*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^18 + 68850426*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^18 + 69109266*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1366653810*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^18 + 11911025730*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^18 + 62017296192*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^18 + 218564201740*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^18 + 556661549922*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1063533321598*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1557027896360*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1765991475900*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1557027896360*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1063533321598*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^18 + 556661549922*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^18 + 218564201740*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^18 + 62017296192*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^18 + 11911025730*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^18 + 1366653810*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^18 + 69109266*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^18 + 69109266*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^18 + 1369195960*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^18 + 11962350624*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^18 + 62533524240*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^18 + 222220962290*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^18 + 576090771764*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^18 + 1138814862564*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^18 + 1767072105568*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^18 + 2191510048460*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^18 + 2191510048460*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^18 + 1767072105568*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^18 + 1138814862564*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^18 + 576090771764*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^18 + 222220962290*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^18 + 62533524240*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^18 + 11962350624*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^18 + 1369195960*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^18 + 69109266*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^18 + 68850426*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^18 + 1366653810*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^18 + 11962350624*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^18 + 62667153828*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^18 + 223378984260*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^18 + 582515698925*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^18 + 1166603784534*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^18 + 1860805465099*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^18 + 2431315463388*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^18 + 2651948922660*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^18 + 2431315463388*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^18 + 1860805465099*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^18 + 1166603784534*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^18 + 582515698925*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^18 + 223378984260*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^18 + 62667153828*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^18 + 11962350624*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^18 + 1366653810*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^18 + 68850426*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^18 + 68163090*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^18 + 1357375230*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^18 + 11911025730*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^18 + 62533524240*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^18 + 223378984260*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^18 + 584032546150*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^18 + 1174870651740*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^18 + 1892960302705*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^18 + 2532228246670*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^18 + 2900803042405*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^18 + 2900803042405*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^18 + 2532228246670*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^18 + 1892960302705*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^18 + 1174870651740*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^18 + 584032546150*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^18 + 223378984260*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^18 + 62533524240*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^18 + 11911025730*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^18 + 1357375230*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^18 + 68163090*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^18 + 66412818*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^18 + 1333273990*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^18 + 11765090826*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^18 + 62017296192*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^18 + 222220962290*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^18 + 582515698925*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^18 + 1174870651740*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^18 + 1900113021164*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^18 + 2563340927610*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^18 + 3000103431730*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^18 + 3147637341050*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^18 + 3000103431730*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^18 + 2563340927610*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^18 + 1900113021164*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^18 + 1174870651740*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^18 + 582515698925*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^18 + 222220962290*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^18 + 62017296192*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^18 + 11765090826*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^18 + 1333273990*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^18 + 66412818*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^18 + 61350600*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^18 + 1264499890*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^18 + 11350525800*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^18 + 60520535438*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^18 + 218564201740*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^18 + 576090771764*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^18 + 1166603784534*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^18 + 1892960302705*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^18 + 2563340927610*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^18 + 3023592876830*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^18 + 3238612149593*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^18 + 3238612149593*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^18 + 3023592876830*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^18 + 2563340927610*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^18 + 1892960302705*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^18 + 1166603784534*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^18 + 576090771764*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^18 + 218564201740*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^18 + 60520535438*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^18 + 11350525800*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^18 + 1264499890*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^18 + 61350600*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^18 + 49254090*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^18 + 1089037700*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^18 + 10243958010*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^18 + 56379539990*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^18 + 208072504440*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^18 + 556661549922*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^18 + 1138814862564*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^18 + 1860805465099*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^18 + 2532228246670*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^18 + 3000103431730*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^18 + 3238612149593*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^18 + 3305963835804*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^18 + 3238612149593*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^18 + 3000103431730*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^18 + 2532228246670*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^18 + 1860805465099*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^18 + 1138814862564*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^18 + 556661549922*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^18 + 208072504440*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^18 + 56379539990*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^18 + 10243958010*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^18 + 1089037700*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^18 + 49254090*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^18 + 30461310*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^18 + 774025050*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^18 + 8022806970*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^18 + 47283496678*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^18 + 183202868115*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^18 + 507370239899*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^18 + 1063533321598*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^18 + 1767072105568*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^18 + 2431315463388*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^18 + 2900803042405*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^18 + 3147637341050*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^18 + 3238612149593*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^18 + 3238612149593*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^18 + 3147637341050*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^18 + 2900803042405*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^18 + 2431315463388*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^18 + 1767072105568*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^18 + 1063533321598*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^18 + 507370239899*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^18 + 183202868115*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^18 + 47283496678*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^18 + 8022806970*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^18 + 774025050*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^18 + 30461310*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^18 + 12748800*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^18 + 408271050*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^18 + 4983503220*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^18 + 33057276100*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^18 + 139704499055*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^18 + 412518483980*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^18 + 906253931445*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^18 + 1557027896360*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^18 + 2191510048460*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^18 + 2651948922660*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^18 + 2900803042405*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^18 + 3000103431730*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^18 + 3023592876830*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^18 + 3000103431730*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^18 + 2900803042405*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^18 + 2651948922660*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^18 + 2191510048460*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^18 + 1557027896360*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^18 + 906253931445*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^18 + 412518483980*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^18 + 139704499055*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^18 + 33057276100*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^18 + 4983503220*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^18 + 408271050*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^18 + 12748800*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^18 + 3072000*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^18 + 142848000*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2241560700*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^18 + 17794114500*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^18 + 85897579400*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^18 + 280368323946*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^18 + 664215458210*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^18 + 1206536184944*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^18 + 1765991475900*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2191510048460*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2431315463388*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2532228246670*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2563340927610*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2563340927610*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2532228246670*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2431315463388*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2191510048460*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^18 + 1765991475900*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^18 + 1206536184944*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^18 + 664215458210*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^18 + 280368323946*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^18 + 85897579400*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^18 + 17794114500*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^18 + 2241560700*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^18 + 142848000*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^18 + 3072000*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^18 + 307200*Subscript[z, 1]^26*Subscript[z, 3]^19*Subscript[z, 4]^18 + 28416000*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^18 + 659558400*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^18 + 6807008700*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^18 + 39713303970*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^18 + 149422422095*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^18 + 394417463375*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^18 + 777211434510*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1206536184944*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1557027896360*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1767072105568*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1860805465099*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1892960302705*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1900113021164*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1892960302705*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1860805465099*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1767072105568*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1557027896360*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^18 + 1206536184944*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^18 + 777211434510*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^18 + 394417463375*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^18 + 149422422095*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^18 + 39713303970*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^18 + 6807008700*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^18 + 659558400*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^18 + 28416000*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^18 + 307200*Subscript[z, 2]^26*Subscript[z, 3]^19*Subscript[z, 4]^18 + 2304000*Subscript[z, 1]^25*Subscript[z, 3]^20*Subscript[z, 4]^18 + 109056000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1680384000*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^18 + 12824792550*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^18 + 58629431490*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^18 + 179173997850*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^18 + 394417463375*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^18 + 664215458210*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^18 + 906253931445*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1063533321598*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1138814862564*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1166603784534*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1174870651740*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1174870651740*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1166603784534*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1138814862564*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1063533321598*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^18 + 906253931445*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^18 + 664215458210*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^18 + 394417463375*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^18 + 179173997850*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^18 + 58629431490*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^18 + 12824792550*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^18 + 1680384000*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^18 + 109056000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^18 + 2304000*Subscript[z, 2]^25*Subscript[z, 3]^20*Subscript[z, 4]^18 + 7219200*Subscript[z, 1]^24*Subscript[z, 3]^21*Subscript[z, 4]^18 + 229632000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^18 + 2628556800*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^18 + 15763069620*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^18 + 58629431490*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^18 + 149422422095*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^18 + 280368323946*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^18 + 412518483980*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^18 + 507370239899*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^18 + 556661549922*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^18 + 576090771764*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^18 + 582515698925*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^18 + 584032546150*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^18 + 582515698925*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^18 + 576090771764*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^18 + 556661549922*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^18 + 507370239899*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^18 + 412518483980*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^18 + 280368323946*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^18 + 149422422095*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^18 + 58629431490*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^18 + 15763069620*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^18 + 2628556800*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^18 + 229632000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^18 + 7219200*Subscript[z, 2]^24*Subscript[z, 3]^21*Subscript[z, 4]^18 + 12288000*Subscript[z, 1]^23*Subscript[z, 3]^22*Subscript[z, 4]^18 + 291840000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^18 + 2628556800*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^18 + 12824792550*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^18 + 39713303970*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^18 + 85897579400*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^18 + 139704499055*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^18 + 183202868115*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^18 + 208072504440*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^18 + 218564201740*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^18 + 222220962290*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^18 + 223378984260*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^18 + 223378984260*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^18 + 222220962290*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^18 + 218564201740*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^18 + 208072504440*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^18 + 183202868115*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^18 + 139704499055*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^18 + 85897579400*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^18 + 39713303970*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^18 + 12824792550*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^18 + 2628556800*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^18 + 291840000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^18 + 12288000*Subscript[z, 2]^23*Subscript[z, 3]^22*Subscript[z, 4]^18 + 12288000*Subscript[z, 1]^22*Subscript[z, 3]^23*Subscript[z, 4]^18 + 229632000*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^18 + 1680384000*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^18 + 6807008700*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^18 + 17794114500*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^18 + 33057276100*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^18 + 47283496678*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^18 + 56379539990*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^18 + 60520535438*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^18 + 62017296192*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^18 + 62533524240*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^18 + 62667153828*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^18 + 62533524240*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^18 + 62017296192*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^18 + 60520535438*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^18 + 56379539990*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^18 + 47283496678*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^18 + 33057276100*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^18 + 17794114500*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^18 + 6807008700*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^18 + 1680384000*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^18 + 229632000*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^18 + 12288000*Subscript[z, 2]^22*Subscript[z, 3]^23*Subscript[z, 4]^18 + 7219200*Subscript[z, 1]^21*Subscript[z, 3]^24*Subscript[z, 4]^18 + 109056000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^18 + 659558400*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^18 + 2241560700*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^18 + 4983503220*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^18 + 8022806970*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^18 + 10243958010*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11350525800*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11765090826*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11911025730*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11962350624*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11962350624*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11911025730*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11765090826*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^18 + 11350525800*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^18 + 10243958010*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^18 + 8022806970*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^18 + 4983503220*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^18 + 2241560700*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^18 + 659558400*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^18 + 109056000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^18 + 7219200*Subscript[z, 2]^21*Subscript[z, 3]^24*Subscript[z, 4]^18 + 2304000*Subscript[z, 1]^20*Subscript[z, 3]^25*Subscript[z, 4]^18 + 28416000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^18 + 142848000*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^18 + 408271050*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^18 + 774025050*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1089037700*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1264499890*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1333273990*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1357375230*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1366653810*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1369195960*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1366653810*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1357375230*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1333273990*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1264499890*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^18 + 1089037700*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^18 + 774025050*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^18 + 408271050*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^18 + 142848000*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^18 + 28416000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^18 + 2304000*Subscript[z, 2]^20*Subscript[z, 3]^25*Subscript[z, 4]^18 + 307200*Subscript[z, 1]^19*Subscript[z, 3]^26*Subscript[z, 4]^18 + 3072000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^18 + 12748800*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^18 + 30461310*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^18 + 49254090*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^18 + 61350600*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^18 + 66412818*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^18 + 68163090*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^18 + 68850426*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^18 + 69109266*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^18 + 69109266*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^18 + 68850426*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^18 + 68163090*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^18 + 66412818*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^18 + 61350600*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^18 + 49254090*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^18 + 30461310*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^18 + 12748800*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^18 + 3072000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^18 + 307200*Subscript[z, 2]^19*Subscript[z, 3]^26*Subscript[z, 4]^18 + 307200*Subscript[z, 1]^26*Subscript[z, 2]^18*Subscript[z, 4]^19 + 3072000*Subscript[z, 1]^25*Subscript[z, 2]^19*Subscript[z, 4]^19 + 12288000*Subscript[z, 1]^24*Subscript[z, 2]^20*Subscript[z, 4]^19 + 26419200*Subscript[z, 1]^23*Subscript[z, 2]^21*Subscript[z, 4]^19 + 33792000*Subscript[z, 1]^22*Subscript[z, 2]^22*Subscript[z, 4]^19 + 26419200*Subscript[z, 1]^21*Subscript[z, 2]^23*Subscript[z, 4]^19 + 12288000*Subscript[z, 1]^20*Subscript[z, 2]^24*Subscript[z, 4]^19 + 3072000*Subscript[z, 1]^19*Subscript[z, 2]^25*Subscript[z, 4]^19 + 307200*Subscript[z, 1]^18*Subscript[z, 2]^26*Subscript[z, 4]^19 + 2304000*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^19 + 28416000*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^19 + 138240000*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^19 + 362496000*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^19 + 574464000*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^19 + 574464000*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^19 + 362496000*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^19 + 138240000*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^19 + 28416000*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^19 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^19 + 7557120*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^19 + 113049600*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^19 + 659558400*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^19 + 2074214400*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^19 + 3980697600*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^19 + 4921098240*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^19 + 3980697600*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^19 + 2074214400*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^19 + 659558400*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^19 + 113049600*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^19 + 7557120*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^19 + 14789700*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^19 + 264040650*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^19 + 1826862750*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^19 + 6807008700*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^19 + 15566751000*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^19 + 23239569600*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^19 + 23239569600*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^19 + 15566751000*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^19 + 6807008700*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^19 + 1826862750*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^19 + 264040650*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^19 + 14789700*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^19 + 20441598*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^19 + 422426940*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^19 + 3401034108*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^19 + 14793167820*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^19 + 39713303970*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^19 + 70306475256*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^19 + 84774580680*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^19 + 70306475256*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^19 + 39713303970*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^19 + 14793167820*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^19 + 3401034108*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^19 + 422426940*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^19 + 20441598*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^19 + 23091720*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^19 + 524419590*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^19 + 4741558540*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^19 + 23477864350*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^19 + 72521500525*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^19 + 149422422095*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^19 + 212799210380*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^19 + 212799210380*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^19 + 149422422095*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^19 + 72521500525*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^19 + 23477864350*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^19 + 4741558540*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^19 + 524419590*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^19 + 23091720*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^19 + 24005295*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^19 + 567549165*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^19 + 5486966876*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^19 + 29743987710*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^19 + 102540600820*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^19 + 239824435265*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^19 + 394417463375*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^19 + 464666128452*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^19 + 394417463375*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^19 + 239824435265*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^19 + 102540600820*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^19 + 29743987710*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^19 + 5486966876*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^19 + 567549165*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^19 + 24005295*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^19 + 24357195*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^19 + 582627900*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^19 + 5781672245*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^19 + 32850328840*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^19 + 121454219225*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^19 + 311599189215*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^19 + 574763738550*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^19 + 777211434510*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^19 + 777211434510*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^19 + 574763738550*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^19 + 311599189215*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^19 + 121454219225*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^19 + 32850328840*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^19 + 5781672245*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^19 + 582627900*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^19 + 24357195*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^19 + 24504630*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^19 + 588561255*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^19 + 5886392505*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^19 + 34022636072*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^19 + 130001390170*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^19 + 352000629373*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^19 + 702159678893*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^19 + 1054728231970*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^19 + 1206536184944*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^19 + 1054728231970*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^19 + 702159678893*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^19 + 352000629373*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^19 + 130001390170*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^19 + 34022636072*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^19 + 5886392505*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^19 + 588561255*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^19 + 24504630*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^19 + 24545208*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^19 + 590795520*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^19 + 5926923372*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^19 + 34441993110*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^19 + 133112153505*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^19 + 368903849259*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^19 + 767431515914*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^19 + 1233203774408*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^19 + 1557027896360*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^19 + 1557027896360*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^19 + 1233203774408*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^19 + 767431515914*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^19 + 368903849259*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^19 + 133112153505*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^19 + 34441993110*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^19 + 5926923372*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^19 + 590795520*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^19 + 24545208*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^19 + 24504630*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^19 + 590795520*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^19 + 5938020500*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^19 + 34590510758*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^19 + 134203278615*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^19 + 374834526319*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^19 + 792967231860*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^19 + 1317846376136*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^19 + 1767072105568*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^19 + 1944685864880*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^19 + 1767072105568*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^19 + 1317846376136*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^19 + 792967231860*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^19 + 374834526319*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^19 + 134203278615*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^19 + 34590510758*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^19 + 5938020500*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^19 + 590795520*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^19 + 24504630*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^19 + 24357195*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^19 + 588561255*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^19 + 5926923372*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^19 + 34590510758*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^19 + 134487896080*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^19 + 376742151570*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^19 + 801457897186*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^19 + 1348939038444*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^19 + 1860805465099*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^19 + 2166298465105*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^19 + 2166298465105*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^19 + 1860805465099*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^19 + 1348939038444*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^19 + 801457897186*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^19 + 376742151570*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^19 + 134487896080*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^19 + 34590510758*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^19 + 5926923372*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^19 + 588561255*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^19 + 24357195*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^19 + 24005295*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^19 + 582627900*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^19 + 5886392505*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^19 + 34441993110*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^19 + 134203278615*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^19 + 376742151570*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^19 + 803484858860*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^19 + 1358213546860*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^19 + 1892960302705*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^19 + 2260720300560*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^19 + 2388283559240*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^19 + 2260720300560*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^19 + 1892960302705*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^19 + 1358213546860*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^19 + 803484858860*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^19 + 376742151570*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^19 + 134203278615*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^19 + 34441993110*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^19 + 5886392505*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^19 + 582627900*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^19 + 24005295*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^19 + 23091720*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^19 + 567549165*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^19 + 5781672245*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^19 + 34022636072*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^19 + 133112153505*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^19 + 374834526319*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^19 + 801457897186*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^19 + 1358213546860*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^19 + 1900113021164*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^19 + 2290049515515*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^19 + 2479028646169*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^19 + 2479028646169*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^19 + 2290049515515*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^19 + 1900113021164*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^19 + 1358213546860*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^19 + 801457897186*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^19 + 374834526319*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^19 + 133112153505*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^19 + 34022636072*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^19 + 5781672245*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^19 + 567549165*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^19 + 23091720*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^19 + 20441598*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^19 + 524419590*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^19 + 5486966876*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^19 + 32850328840*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^19 + 130001390170*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^19 + 368903849259*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^19 + 792967231860*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^19 + 1348939038444*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^19 + 1892960302705*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^19 + 2290049515515*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^19 + 2500814784136*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^19 + 2561967893954*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^19 + 2500814784136*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^19 + 2290049515515*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^19 + 1892960302705*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^19 + 1348939038444*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^19 + 792967231860*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^19 + 368903849259*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^19 + 130001390170*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^19 + 32850328840*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^19 + 5486966876*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^19 + 524419590*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^19 + 20441598*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^19 + 14789700*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^19 + 422426940*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^19 + 4741558540*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^19 + 29743987710*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^19 + 121454219225*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^19 + 352000629373*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^19 + 767431515914*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^19 + 1317846376136*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^19 + 1860805465099*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^19 + 2260720300560*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^19 + 2479028646169*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^19 + 2561967893954*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^19 + 2561967893954*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^19 + 2479028646169*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^19 + 2260720300560*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^19 + 1860805465099*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^19 + 1317846376136*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^19 + 767431515914*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^19 + 352000629373*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^19 + 121454219225*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^19 + 29743987710*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^19 + 4741558540*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^19 + 422426940*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^19 + 14789700*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^19 + 7557120*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^19 + 264040650*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^19 + 3401034108*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^19 + 23477864350*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^19 + 102540600820*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^19 + 311599189215*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^19 + 702159678893*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^19 + 1233203774408*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^19 + 1767072105568*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2166298465105*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2388283559240*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2479028646169*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2500814784136*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2479028646169*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2388283559240*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2166298465105*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^19 + 1767072105568*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^19 + 1233203774408*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^19 + 702159678893*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^19 + 311599189215*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^19 + 102540600820*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^19 + 23477864350*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^19 + 3401034108*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^19 + 264040650*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^19 + 7557120*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^19 + 2304000*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^19 + 113049600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1826862750*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^19 + 14793167820*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^19 + 72521500525*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^19 + 239824435265*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^19 + 574763738550*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1054728231970*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1557027896360*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1944685864880*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2166298465105*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2260720300560*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2290049515515*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2290049515515*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2260720300560*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2166298465105*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1944685864880*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1557027896360*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1054728231970*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^19 + 574763738550*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^19 + 239824435265*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^19 + 72521500525*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^19 + 14793167820*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^19 + 1826862750*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^19 + 113049600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^19 + 2304000*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^19 + 307200*Subscript[z, 1]^26*Subscript[z, 3]^18*Subscript[z, 4]^19 + 28416000*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^19 + 659558400*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^19 + 6807008700*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^19 + 39713303970*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^19 + 149422422095*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^19 + 394417463375*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^19 + 777211434510*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1206536184944*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1557027896360*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1767072105568*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1860805465099*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1892960302705*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1900113021164*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1892960302705*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1860805465099*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1767072105568*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1557027896360*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^19 + 1206536184944*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^19 + 777211434510*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^19 + 394417463375*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^19 + 149422422095*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^19 + 39713303970*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^19 + 6807008700*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^19 + 659558400*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^19 + 28416000*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^19 + 307200*Subscript[z, 2]^26*Subscript[z, 3]^18*Subscript[z, 4]^19 + 3072000*Subscript[z, 1]^25*Subscript[z, 3]^19*Subscript[z, 4]^19 + 138240000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^19 + 2074214400*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^19 + 15566751000*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^19 + 70306475256*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^19 + 212799210380*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^19 + 464666128452*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^19 + 777211434510*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1054728231970*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1233203774408*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1317846376136*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1348939038444*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1358213546860*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1358213546860*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1348939038444*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1317846376136*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1233203774408*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^19 + 1054728231970*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^19 + 777211434510*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^19 + 464666128452*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^19 + 212799210380*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^19 + 70306475256*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^19 + 15566751000*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^19 + 2074214400*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^19 + 138240000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^19 + 3072000*Subscript[z, 2]^25*Subscript[z, 3]^19*Subscript[z, 4]^19 + 12288000*Subscript[z, 1]^24*Subscript[z, 3]^20*Subscript[z, 4]^19 + 362496000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^19 + 3980697600*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^19 + 23239569600*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^19 + 84774580680*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^19 + 212799210380*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^19 + 394417463375*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^19 + 574763738550*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^19 + 702159678893*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^19 + 767431515914*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^19 + 792967231860*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^19 + 801457897186*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^19 + 803484858860*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^19 + 801457897186*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^19 + 792967231860*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^19 + 767431515914*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^19 + 702159678893*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^19 + 574763738550*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^19 + 394417463375*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^19 + 212799210380*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^19 + 84774580680*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^19 + 23239569600*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^19 + 3980697600*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^19 + 362496000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^19 + 12288000*Subscript[z, 2]^24*Subscript[z, 3]^20*Subscript[z, 4]^19 + 26419200*Subscript[z, 1]^23*Subscript[z, 3]^21*Subscript[z, 4]^19 + 574464000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^19 + 4921098240*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^19 + 23239569600*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^19 + 70306475256*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^19 + 149422422095*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^19 + 239824435265*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^19 + 311599189215*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^19 + 352000629373*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^19 + 368903849259*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^19 + 374834526319*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^19 + 376742151570*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^19 + 376742151570*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^19 + 374834526319*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^19 + 368903849259*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^19 + 352000629373*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^19 + 311599189215*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^19 + 239824435265*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^19 + 149422422095*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^19 + 70306475256*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^19 + 23239569600*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^19 + 4921098240*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^19 + 574464000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^19 + 26419200*Subscript[z, 2]^23*Subscript[z, 3]^21*Subscript[z, 4]^19 + 33792000*Subscript[z, 1]^22*Subscript[z, 3]^22*Subscript[z, 4]^19 + 574464000*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^19 + 3980697600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^19 + 15566751000*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^19 + 39713303970*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^19 + 72521500525*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^19 + 102540600820*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^19 + 121454219225*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^19 + 130001390170*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^19 + 133112153505*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^19 + 134203278615*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^19 + 134487896080*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^19 + 134203278615*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^19 + 133112153505*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^19 + 130001390170*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^19 + 121454219225*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^19 + 102540600820*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^19 + 72521500525*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^19 + 39713303970*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^19 + 15566751000*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^19 + 3980697600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^19 + 574464000*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^19 + 33792000*Subscript[z, 2]^22*Subscript[z, 3]^22*Subscript[z, 4]^19 + 26419200*Subscript[z, 1]^21*Subscript[z, 3]^23*Subscript[z, 4]^19 + 362496000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^19 + 2074214400*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^19 + 6807008700*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^19 + 14793167820*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^19 + 23477864350*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^19 + 29743987710*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^19 + 32850328840*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^19 + 34022636072*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^19 + 34441993110*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^19 + 34590510758*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^19 + 34590510758*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^19 + 34441993110*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^19 + 34022636072*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^19 + 32850328840*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^19 + 29743987710*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^19 + 23477864350*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^19 + 14793167820*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^19 + 6807008700*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^19 + 2074214400*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^19 + 362496000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^19 + 26419200*Subscript[z, 2]^21*Subscript[z, 3]^23*Subscript[z, 4]^19 + 12288000*Subscript[z, 1]^20*Subscript[z, 3]^24*Subscript[z, 4]^19 + 138240000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^19 + 659558400*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^19 + 1826862750*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^19 + 3401034108*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^19 + 4741558540*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5486966876*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5781672245*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5886392505*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5926923372*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5938020500*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5926923372*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5886392505*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5781672245*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^19 + 5486966876*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^19 + 4741558540*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^19 + 3401034108*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^19 + 1826862750*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^19 + 659558400*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^19 + 138240000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^19 + 12288000*Subscript[z, 2]^20*Subscript[z, 3]^24*Subscript[z, 4]^19 + 3072000*Subscript[z, 1]^19*Subscript[z, 3]^25*Subscript[z, 4]^19 + 28416000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^19 + 113049600*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^19 + 264040650*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^19 + 422426940*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^19 + 524419590*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^19 + 567549165*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^19 + 582627900*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^19 + 588561255*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^19 + 590795520*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^19 + 590795520*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^19 + 588561255*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^19 + 582627900*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^19 + 567549165*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^19 + 524419590*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^19 + 422426940*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^19 + 264040650*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^19 + 113049600*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^19 + 28416000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^19 + 3072000*Subscript[z, 2]^19*Subscript[z, 3]^25*Subscript[z, 4]^19 + 307200*Subscript[z, 1]^18*Subscript[z, 3]^26*Subscript[z, 4]^19 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^19 + 7557120*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^19 + 14789700*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^19 + 20441598*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^19 + 23091720*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24005295*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24357195*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24504630*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24545208*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24504630*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24357195*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^19 + 24005295*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^19 + 23091720*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^19 + 20441598*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^19 + 14789700*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^19 + 7557120*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^19 + 2304000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^19 + 307200*Subscript[z, 2]^18*Subscript[z, 3]^26*Subscript[z, 4]^19 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^17*Subscript[z, 4]^20 + 2304000*Subscript[z, 1]^25*Subscript[z, 2]^18*Subscript[z, 4]^20 + 12288000*Subscript[z, 1]^24*Subscript[z, 2]^19*Subscript[z, 4]^20 + 33792000*Subscript[z, 1]^23*Subscript[z, 2]^20*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^22*Subscript[z, 2]^21*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^21*Subscript[z, 2]^22*Subscript[z, 4]^20 + 33792000*Subscript[z, 1]^20*Subscript[z, 2]^23*Subscript[z, 4]^20 + 12288000*Subscript[z, 1]^19*Subscript[z, 2]^24*Subscript[z, 4]^20 + 2304000*Subscript[z, 1]^18*Subscript[z, 2]^25*Subscript[z, 4]^20 + 153600*Subscript[z, 1]^17*Subscript[z, 2]^26*Subscript[z, 4]^20 + 921600*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^20 + 16896000*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^20 + 109056000*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^20 + 362496000*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^20 + 715776000*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^20 + 892723200*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^20 + 715776000*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^20 + 362496000*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^20 + 109056000*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^20 + 16896000*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^20 + 921600*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^20 + 2457600*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^20 + 423321600*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^20 + 1680384000*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^20 + 3980697600*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^20 + 6038323200*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^20 + 6038323200*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^20 + 3980697600*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^20 + 1680384000*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^20 + 423321600*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^20 + 2457600*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^20 + 4015650*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^20 + 106314750*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^20 + 975017700*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^20 + 4571842050*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^20 + 12824792550*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^20 + 23239569600*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^20 + 28227801000*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^20 + 23239569600*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^20 + 12824792550*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^20 + 4571842050*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^20 + 975017700*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^20 + 106314750*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^20 + 4015650*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^20 + 4874700*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^20 + 146659740*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^20 + 1549479840*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^20 + 8421508140*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^20 + 27533767650*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^20 + 58629431490*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^20 + 84774580680*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^20 + 84774580680*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^20 + 58629431490*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^20 + 27533767650*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^20 + 8421508140*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^20 + 1549479840*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^20 + 146659740*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^20 + 4874700*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^20 + 5171175*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^20 + 165687975*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^20 + 1919505540*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^20 + 11677350400*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^20 + 43362294225*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^20 + 106218325225*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^20 + 179173997850*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^20 + 212799210380*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^20 + 179173997850*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^20 + 106218325225*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^20 + 43362294225*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^20 + 11677350400*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^20 + 1919505540*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^20 + 165687975*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^20 + 5171175*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^20 + 5278950*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^20 + 172277100*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^20 + 2077038630*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^20 + 13485932720*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^20 + 54701873525*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^20 + 149383251120*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^20 + 286368997300*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^20 + 394417463375*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^20 + 394417463375*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^20 + 286368997300*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^20 + 149383251120*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^20 + 54701873525*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^20 + 13485932720*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^20 + 2077038630*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^20 + 172277100*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^20 + 5278950*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^20 + 5326425*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^20 + 174812850*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^20 + 2132505600*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^20 + 14204892065*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^20 + 60308208000*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^20 + 176389842285*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^20 + 370979516620*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^20 + 574763738550*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^20 + 664215458210*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^20 + 574763738550*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^20 + 370979516620*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^20 + 176389842285*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^20 + 60308208000*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^20 + 14204892065*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^20 + 2132505600*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^20 + 174812850*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^20 + 5326425*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^20 + 5344200*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^20 + 175876275*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^20 + 2154359010*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^20 + 14462555205*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^20 + 62433186940*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^20 + 188552052438*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^20 + 418363904730*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^20 + 702159678893*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^20 + 906253931445*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^20 + 906253931445*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^20 + 702159678893*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^20 + 418363904730*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^20 + 188552052438*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^20 + 62433186940*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^20 + 14462555205*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^20 + 2154359010*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^20 + 175876275*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^20 + 5344200*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^20 + 5344200*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^20 + 176168040*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^20 + 2162587800*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^20 + 14562595620*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^20 + 63200311425*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^20 + 192994146081*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^20 + 438135520122*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^20 + 767431515914*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^20 + 1063533321598*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^20 + 1183745318980*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^20 + 1063533321598*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^20 + 767431515914*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^20 + 438135520122*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^20 + 192994146081*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^20 + 63200311425*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^20 + 14562595620*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^20 + 2162587800*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^20 + 176168040*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^20 + 5344200*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^20 + 5326425*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^20 + 175876275*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^20 + 2162587800*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^20 + 14589978860*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^20 + 63473058685*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^20 + 194565100515*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^20 + 445088689782*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^20 + 792967231860*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^20 + 1138814862564*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^20 + 1354227409530*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^20 + 1354227409530*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^20 + 1138814862564*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^20 + 792967231860*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^20 + 445088689782*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^20 + 194565100515*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^20 + 63473058685*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^20 + 14589978860*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^20 + 2162587800*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^20 + 175876275*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^20 + 5326425*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^20 + 5278950*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^20 + 174812850*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^20 + 2154359010*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^20 + 14562595620*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^20 + 63473058685*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^20 + 194976395752*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^20 + 447336827780*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^20 + 801457897186*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^20 + 1166603784534*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^20 + 1431983252480*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^20 + 1527163288898*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^20 + 1431983252480*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^20 + 1166603784534*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^20 + 801457897186*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^20 + 447336827780*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^20 + 194976395752*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^20 + 63473058685*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^20 + 14562595620*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^20 + 2154359010*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^20 + 174812850*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^20 + 5278950*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^20 + 5171175*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^20 + 172277100*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^20 + 2132505600*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^20 + 14462555205*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^20 + 63200311425*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^20 + 194565100515*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^20 + 447336827780*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^20 + 803484858860*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^20 + 1174870651740*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^20 + 1458982491305*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^20 + 1603419276575*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^20 + 1603419276575*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^20 + 1458982491305*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^20 + 1174870651740*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^20 + 803484858860*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^20 + 447336827780*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^20 + 194565100515*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^20 + 63200311425*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^20 + 14462555205*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^20 + 2132505600*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^20 + 172277100*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^20 + 5171175*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^20 + 4874700*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^20 + 165687975*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^20 + 2077038630*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^20 + 14204892065*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^20 + 62433186940*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^20 + 192994146081*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^20 + 445088689782*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^20 + 801457897186*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1174870651740*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1464981284530*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1627613408765*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1676567870272*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1627613408765*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1464981284530*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^20 + 1174870651740*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^20 + 801457897186*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^20 + 445088689782*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^20 + 192994146081*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^20 + 62433186940*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^20 + 14204892065*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^20 + 2077038630*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^20 + 165687975*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^20 + 4874700*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^20 + 4015650*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^20 + 146659740*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1919505540*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^20 + 13485932720*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^20 + 60308208000*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^20 + 188552052438*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^20 + 438135520122*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^20 + 792967231860*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1166603784534*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1458982491305*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1627613408765*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1694608520998*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1694608520998*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1627613408765*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1458982491305*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1166603784534*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^20 + 792967231860*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^20 + 438135520122*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^20 + 188552052438*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^20 + 60308208000*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^20 + 13485932720*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^20 + 1919505540*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^20 + 146659740*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^20 + 4015650*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^20 + 2457600*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^20 + 106314750*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1549479840*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^20 + 11677350400*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^20 + 54701873525*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^20 + 176389842285*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^20 + 418363904730*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^20 + 767431515914*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1138814862564*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1431983252480*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1603419276575*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1676567870272*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1694608520998*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1676567870272*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1603419276575*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1431983252480*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1138814862564*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^20 + 767431515914*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^20 + 418363904730*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^20 + 176389842285*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^20 + 54701873525*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^20 + 11677350400*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^20 + 1549479840*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^20 + 106314750*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^20 + 2457600*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^20 + 921600*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^20 + 975017700*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^20 + 8421508140*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^20 + 43362294225*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^20 + 149383251120*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^20 + 370979516620*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^20 + 702159678893*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1063533321598*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1354227409530*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1527163288898*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1603419276575*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1627613408765*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1627613408765*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1603419276575*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1527163288898*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1354227409530*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^20 + 1063533321598*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^20 + 702159678893*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^20 + 370979516620*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^20 + 149383251120*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^20 + 43362294225*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^20 + 8421508140*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^20 + 975017700*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^20 + 921600*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^20 + 153600*Subscript[z, 1]^26*Subscript[z, 3]^17*Subscript[z, 4]^20 + 16896000*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^20 + 423321600*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^20 + 4571842050*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^20 + 27533767650*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^20 + 106218325225*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^20 + 286368997300*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^20 + 574763738550*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^20 + 906253931445*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1183745318980*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1354227409530*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1431983252480*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1458982491305*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1464981284530*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1458982491305*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1431983252480*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1354227409530*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^20 + 1183745318980*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^20 + 906253931445*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^20 + 574763738550*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^20 + 286368997300*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^20 + 106218325225*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^20 + 27533767650*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^20 + 4571842050*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^20 + 423321600*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^20 + 16896000*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^20 + 153600*Subscript[z, 2]^26*Subscript[z, 3]^17*Subscript[z, 4]^20 + 2304000*Subscript[z, 1]^25*Subscript[z, 3]^18*Subscript[z, 4]^20 + 109056000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1680384000*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^20 + 12824792550*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^20 + 58629431490*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^20 + 179173997850*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^20 + 394417463375*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^20 + 664215458210*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^20 + 906253931445*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1063533321598*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1138814862564*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1166603784534*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1174870651740*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1174870651740*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1166603784534*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1138814862564*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1063533321598*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^20 + 906253931445*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^20 + 664215458210*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^20 + 394417463375*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^20 + 179173997850*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^20 + 58629431490*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^20 + 12824792550*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^20 + 1680384000*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^20 + 109056000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^20 + 2304000*Subscript[z, 2]^25*Subscript[z, 3]^18*Subscript[z, 4]^20 + 12288000*Subscript[z, 1]^24*Subscript[z, 3]^19*Subscript[z, 4]^20 + 362496000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^20 + 3980697600*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^20 + 23239569600*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^20 + 84774580680*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^20 + 212799210380*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^20 + 394417463375*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^20 + 574763738550*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^20 + 702159678893*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^20 + 767431515914*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^20 + 792967231860*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^20 + 801457897186*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^20 + 803484858860*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^20 + 801457897186*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^20 + 792967231860*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^20 + 767431515914*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^20 + 702159678893*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^20 + 574763738550*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^20 + 394417463375*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^20 + 212799210380*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^20 + 84774580680*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^20 + 23239569600*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^20 + 3980697600*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^20 + 362496000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^20 + 12288000*Subscript[z, 2]^24*Subscript[z, 3]^19*Subscript[z, 4]^20 + 33792000*Subscript[z, 1]^23*Subscript[z, 3]^20*Subscript[z, 4]^20 + 715776000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^20 + 6038323200*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^20 + 28227801000*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^20 + 84774580680*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^20 + 179173997850*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^20 + 286368997300*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^20 + 370979516620*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^20 + 418363904730*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^20 + 438135520122*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^20 + 445088689782*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^20 + 447336827780*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^20 + 447336827780*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^20 + 445088689782*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^20 + 438135520122*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^20 + 418363904730*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^20 + 370979516620*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^20 + 286368997300*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^20 + 179173997850*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^20 + 84774580680*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^20 + 28227801000*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^20 + 6038323200*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^20 + 715776000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^20 + 33792000*Subscript[z, 2]^23*Subscript[z, 3]^20*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^22*Subscript[z, 3]^21*Subscript[z, 4]^20 + 892723200*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^20 + 6038323200*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^20 + 23239569600*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^20 + 58629431490*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^20 + 106218325225*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^20 + 149383251120*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^20 + 176389842285*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^20 + 188552052438*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^20 + 192994146081*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^20 + 194565100515*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^20 + 194976395752*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^20 + 194565100515*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^20 + 192994146081*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^20 + 188552052438*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^20 + 176389842285*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^20 + 149383251120*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^20 + 106218325225*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^20 + 58629431490*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^20 + 23239569600*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^20 + 6038323200*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^20 + 892723200*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^20 + 54681600*Subscript[z, 2]^22*Subscript[z, 3]^21*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^21*Subscript[z, 3]^22*Subscript[z, 4]^20 + 715776000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^20 + 3980697600*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^20 + 12824792550*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^20 + 27533767650*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^20 + 43362294225*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^20 + 54701873525*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^20 + 60308208000*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^20 + 62433186940*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^20 + 63200311425*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^20 + 63473058685*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^20 + 63473058685*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^20 + 63200311425*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^20 + 62433186940*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^20 + 60308208000*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^20 + 54701873525*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^20 + 43362294225*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^20 + 27533767650*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^20 + 12824792550*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^20 + 3980697600*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^20 + 715776000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^20 + 54681600*Subscript[z, 2]^21*Subscript[z, 3]^22*Subscript[z, 4]^20 + 33792000*Subscript[z, 1]^20*Subscript[z, 3]^23*Subscript[z, 4]^20 + 362496000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^20 + 1680384000*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^20 + 4571842050*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^20 + 8421508140*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^20 + 11677350400*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^20 + 13485932720*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14204892065*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14462555205*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14562595620*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14589978860*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14562595620*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14462555205*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^20 + 14204892065*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^20 + 13485932720*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^20 + 11677350400*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^20 + 8421508140*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^20 + 4571842050*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^20 + 1680384000*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^20 + 362496000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^20 + 33792000*Subscript[z, 2]^20*Subscript[z, 3]^23*Subscript[z, 4]^20 + 12288000*Subscript[z, 1]^19*Subscript[z, 3]^24*Subscript[z, 4]^20 + 109056000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^20 + 423321600*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^20 + 975017700*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^20 + 1549479840*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^20 + 1919505540*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2077038630*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2132505600*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2154359010*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2162587800*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2162587800*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2154359010*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2132505600*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2077038630*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^20 + 1919505540*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^20 + 1549479840*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^20 + 975017700*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^20 + 423321600*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^20 + 109056000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^20 + 12288000*Subscript[z, 2]^19*Subscript[z, 3]^24*Subscript[z, 4]^20 + 2304000*Subscript[z, 1]^18*Subscript[z, 3]^25*Subscript[z, 4]^20 + 16896000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^20 + 106314750*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^20 + 146659740*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^20 + 165687975*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^20 + 172277100*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^20 + 174812850*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^20 + 175876275*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^20 + 176168040*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^20 + 175876275*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^20 + 174812850*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^20 + 172277100*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^20 + 165687975*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^20 + 146659740*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^20 + 106314750*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^20 + 54681600*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^20 + 16896000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^20 + 2304000*Subscript[z, 2]^18*Subscript[z, 3]^25*Subscript[z, 4]^20 + 153600*Subscript[z, 1]^17*Subscript[z, 3]^26*Subscript[z, 4]^20 + 921600*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^20 + 2457600*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^20 + 4015650*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^20 + 4874700*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5171175*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5278950*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5326425*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5344200*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5344200*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5326425*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5278950*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^20 + 5171175*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^20 + 4874700*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^20 + 4015650*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^20 + 2457600*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^20 + 921600*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^20 + 153600*Subscript[z, 2]^17*Subscript[z, 3]^26*Subscript[z, 4]^20 + 30720*Subscript[z, 1]^26*Subscript[z, 2]^16*Subscript[z, 4]^21 + 921600*Subscript[z, 1]^25*Subscript[z, 2]^17*Subscript[z, 4]^21 + 7219200*Subscript[z, 1]^24*Subscript[z, 2]^18*Subscript[z, 4]^21 + 26419200*Subscript[z, 1]^23*Subscript[z, 2]^19*Subscript[z, 4]^21 + 54681600*Subscript[z, 1]^22*Subscript[z, 2]^20*Subscript[z, 4]^21 + 69181440*Subscript[z, 1]^21*Subscript[z, 2]^21*Subscript[z, 4]^21 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^22*Subscript[z, 4]^21 + 26419200*Subscript[z, 1]^19*Subscript[z, 2]^23*Subscript[z, 4]^21 + 7219200*Subscript[z, 1]^18*Subscript[z, 2]^24*Subscript[z, 4]^21 + 921600*Subscript[z, 1]^17*Subscript[z, 2]^25*Subscript[z, 4]^21 + 30720*Subscript[z, 1]^16*Subscript[z, 2]^26*Subscript[z, 4]^21 + 153600*Subscript[z, 1]^26*Subscript[z, 2]^15*Subscript[z, 3]*Subscript[z, 4]^21 + 5529600*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^21 + 52224000*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^21 + 229632000*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^21 + 574464000*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^21 + 892723200*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^21 + 892723200*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^21 + 574464000*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^21 + 229632000*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^21 + 52224000*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^21 + 5529600*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^21 + 153600*Subscript[z, 1]^15*Subscript[z, 2]^26*Subscript[z, 3]*Subscript[z, 4]^21 + 337920*Subscript[z, 1]^26*Subscript[z, 2]^14*Subscript[z, 3]^2*Subscript[z, 4]^21 + 14745600*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^21 + 167608320*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^21 + 879820800*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^21 + 2628556800*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^21 + 4921098240*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^21 + 6038323200*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^21 + 4921098240*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^21 + 2628556800*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^21 + 879820800*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^21 + 167608320*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^21 + 14745600*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^21 + 337920*Subscript[z, 1]^14*Subscript[z, 2]^26*Subscript[z, 3]^2*Subscript[z, 4]^21 + 465210*Subscript[z, 1]^26*Subscript[z, 2]^13*Subscript[z, 3]^3*Subscript[z, 4]^21 + 24093900*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^21 + 324517950*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^21 + 2011085910*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^21 + 7093112850*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^21 + 15763069620*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^21 + 23239569600*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^21 + 23239569600*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^21 + 15763069620*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^21 + 7093112850*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^21 + 2011085910*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^21 + 324517950*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^21 + 24093900*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^21 + 465210*Subscript[z, 1]^13*Subscript[z, 2]^26*Subscript[z, 3]^3*Subscript[z, 4]^21 + 509730*Subscript[z, 1]^26*Subscript[z, 2]^12*Subscript[z, 3]^4*Subscript[z, 4]^21 + 29248200*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^21 + 447116328*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^21 + 3184142340*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^21 + 13001722740*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^21 + 33712152120*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^21 + 58629431490*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^21 + 70306475256*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^21 + 58629431490*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^21 + 33712152120*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^21 + 13001722740*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^21 + 3184142340*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^21 + 447116328*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^21 + 29248200*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^21 + 509730*Subscript[z, 1]^12*Subscript[z, 2]^26*Subscript[z, 3]^4*Subscript[z, 4]^21 + 524505*Subscript[z, 1]^26*Subscript[z, 2]^11*Subscript[z, 3]^5*Subscript[z, 4]^21 + 31027050*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^21 + 505155795*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^21 + 3939855450*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^21 + 17982696750*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^21 + 52962792290*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^21 + 106218325225*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^21 + 149422422095*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^21 + 149422422095*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^21 + 106218325225*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^21 + 52962792290*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^21 + 17982696750*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^21 + 3939855450*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^21 + 505155795*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^21 + 31027050*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^21 + 524505*Subscript[z, 1]^11*Subscript[z, 2]^26*Subscript[z, 3]^5*Subscript[z, 4]^21 + 531285*Subscript[z, 1]^26*Subscript[z, 2]^10*Subscript[z, 3]^6*Subscript[z, 4]^21 + 31673700*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^21 + 525311370*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^21 + 4262817123*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^21 + 20748233970*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^21 + 66722563630*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^21 + 149383251120*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^21 + 239824435265*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^21 + 280368323946*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^21 + 239824435265*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^21 + 149383251120*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^21 + 66722563630*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^21 + 20748233970*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^21 + 4262817123*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^21 + 525311370*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^21 + 31673700*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^21 + 531285*Subscript[z, 1]^10*Subscript[z, 2]^26*Subscript[z, 3]^6*Subscript[z, 4]^21 + 534000*Subscript[z, 1]^26*Subscript[z, 2]^9*Subscript[z, 3]^7*Subscript[z, 4]^21 + 31958550*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^21 + 533063520*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^21 + 4376980740*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^21 + 21850522890*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^21 + 73519653020*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^21 + 176389842285*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^21 + 311599189215*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^21 + 412518483980*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^21 + 412518483980*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^21 + 311599189215*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^21 + 176389842285*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^21 + 73519653020*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^21 + 21850522890*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^21 + 4376980740*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^21 + 533063520*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^21 + 31958550*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^21 + 534000*Subscript[z, 1]^9*Subscript[z, 2]^26*Subscript[z, 3]^7*Subscript[z, 4]^21 + 534840*Subscript[z, 1]^26*Subscript[z, 2]^8*Subscript[z, 3]^8*Subscript[z, 4]^21 + 32065200*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^21 + 536316555*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^21 + 4421991561*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^21 + 22247175930*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^21 + 76099663908*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^21 + 188552052438*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^21 + 352000629373*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^21 + 507370239899*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^21 + 572303939240*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^21 + 507370239899*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^21 + 352000629373*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^21 + 188552052438*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^21 + 76099663908*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^21 + 22247175930*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^21 + 4421991561*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^21 + 536316555*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^21 + 32065200*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^21 + 534840*Subscript[z, 1]^8*Subscript[z, 2]^26*Subscript[z, 3]^8*Subscript[z, 4]^21 + 534000*Subscript[z, 1]^26*Subscript[z, 2]^7*Subscript[z, 3]^9*Subscript[z, 4]^21 + 32065200*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^21 + 537207288*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^21 + 4438939776*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^21 + 22401407040*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^21 + 77033821530*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^21 + 192994146081*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^21 + 368903849259*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^21 + 556661549922*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^21 + 679352444340*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^21 + 679352444340*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^21 + 556661549922*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^21 + 368903849259*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^21 + 192994146081*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^21 + 77033821530*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^21 + 22401407040*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^21 + 4438939776*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^21 + 537207288*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^21 + 32065200*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^21 + 534000*Subscript[z, 1]^7*Subscript[z, 2]^26*Subscript[z, 3]^9*Subscript[z, 4]^21 + 531285*Subscript[z, 1]^26*Subscript[z, 2]^6*Subscript[z, 3]^10*Subscript[z, 4]^21 + 31958550*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^21 + 536316555*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^21 + 4438939776*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^21 + 22443619860*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^21 + 77366376282*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^21 + 194565100515*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^21 + 374834526319*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^21 + 576090771764*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^21 + 731985462520*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^21 + 790041846936*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^21 + 731985462520*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^21 + 576090771764*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^21 + 374834526319*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^21 + 194565100515*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^21 + 77366376282*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^21 + 22443619860*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^21 + 4438939776*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^21 + 536316555*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^21 + 31958550*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^21 + 531285*Subscript[z, 1]^6*Subscript[z, 2]^26*Subscript[z, 3]^10*Subscript[z, 4]^21 + 524505*Subscript[z, 1]^26*Subscript[z, 2]^5*Subscript[z, 3]^11*Subscript[z, 4]^21 + 31673700*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^21 + 533063520*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^21 + 4421991561*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^21 + 22401407040*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^21 + 77366376282*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^21 + 194976395752*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^21 + 376742151570*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^21 + 582515698925*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^21 + 751698066260*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^21 + 842593654589*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^21 + 842593654589*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^21 + 751698066260*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^21 + 582515698925*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^21 + 376742151570*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^21 + 194976395752*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^21 + 77366376282*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^21 + 22401407040*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^21 + 4421991561*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^21 + 533063520*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^21 + 31673700*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^21 + 524505*Subscript[z, 1]^5*Subscript[z, 2]^26*Subscript[z, 3]^11*Subscript[z, 4]^21 + 509730*Subscript[z, 1]^26*Subscript[z, 2]^4*Subscript[z, 3]^12*Subscript[z, 4]^21 + 31027050*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^21 + 525311370*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^21 + 4376980740*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^21 + 22247175930*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^21 + 77033821530*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^21 + 194565100515*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^21 + 376742151570*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^21 + 584032546150*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^21 + 757523164500*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^21 + 861270179410*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^21 + 893867350630*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^21 + 861270179410*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^21 + 757523164500*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^21 + 584032546150*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^21 + 376742151570*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^21 + 194565100515*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^21 + 77033821530*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^21 + 22247175930*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^21 + 4376980740*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^21 + 525311370*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^21 + 31027050*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^21 + 509730*Subscript[z, 1]^4*Subscript[z, 2]^26*Subscript[z, 3]^12*Subscript[z, 4]^21 + 465210*Subscript[z, 1]^26*Subscript[z, 2]^3*Subscript[z, 3]^13*Subscript[z, 4]^21 + 29248200*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^21 + 505155795*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^21 + 4262817123*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^21 + 21850522890*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^21 + 76099663908*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^21 + 192994146081*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^21 + 374834526319*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^21 + 582515698925*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^21 + 757523164500*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^21 + 865420301986*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^21 + 910668616007*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^21 + 910668616007*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^21 + 865420301986*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^21 + 757523164500*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^21 + 582515698925*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^21 + 374834526319*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^21 + 192994146081*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^21 + 76099663908*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^21 + 21850522890*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^21 + 4262817123*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^21 + 505155795*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^21 + 29248200*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^21 + 465210*Subscript[z, 1]^3*Subscript[z, 2]^26*Subscript[z, 3]^13*Subscript[z, 4]^21 + 337920*Subscript[z, 1]^26*Subscript[z, 2]^2*Subscript[z, 3]^14*Subscript[z, 4]^21 + 24093900*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^21 + 447116328*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^21 + 3939855450*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^21 + 20748233970*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^21 + 73519653020*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^21 + 188552052438*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^21 + 368903849259*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^21 + 576090771764*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^21 + 751698066260*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^21 + 861270179410*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^21 + 910668616007*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^21 + 923290855332*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^21 + 910668616007*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^21 + 861270179410*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^21 + 751698066260*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^21 + 576090771764*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^21 + 368903849259*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^21 + 188552052438*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^21 + 73519653020*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^21 + 20748233970*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^21 + 3939855450*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^21 + 447116328*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^21 + 24093900*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^21 + 337920*Subscript[z, 1]^2*Subscript[z, 2]^26*Subscript[z, 3]^14*Subscript[z, 4]^21 + 153600*Subscript[z, 1]^26*Subscript[z, 2]*Subscript[z, 3]^15*Subscript[z, 4]^21 + 14745600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^21 + 324517950*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^21 + 3184142340*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^21 + 17982696750*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^21 + 66722563630*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^21 + 176389842285*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^21 + 352000629373*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^21 + 556661549922*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^21 + 731985462520*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^21 + 842593654589*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^21 + 893867350630*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^21 + 910668616007*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^21 + 910668616007*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^21 + 893867350630*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^21 + 842593654589*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^21 + 731985462520*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^21 + 556661549922*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^21 + 352000629373*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^21 + 176389842285*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^21 + 66722563630*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^21 + 17982696750*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^21 + 3184142340*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^21 + 324517950*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^21 + 14745600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^21 + 153600*Subscript[z, 1]*Subscript[z, 2]^26*Subscript[z, 3]^15*Subscript[z, 4]^21 + 30720*Subscript[z, 1]^26*Subscript[z, 3]^16*Subscript[z, 4]^21 + 5529600*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^21 + 167608320*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^21 + 2011085910*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^21 + 13001722740*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^21 + 52962792290*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^21 + 149383251120*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^21 + 311599189215*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^21 + 507370239899*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^21 + 679352444340*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^21 + 790041846936*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^21 + 842593654589*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^21 + 861270179410*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^21 + 865420301986*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^21 + 861270179410*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^21 + 842593654589*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^21 + 790041846936*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^21 + 679352444340*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^21 + 507370239899*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^21 + 311599189215*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^21 + 149383251120*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^21 + 52962792290*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^21 + 13001722740*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^21 + 2011085910*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^21 + 167608320*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^21 + 5529600*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^21 + 30720*Subscript[z, 2]^26*Subscript[z, 3]^16*Subscript[z, 4]^21 + 921600*Subscript[z, 1]^25*Subscript[z, 3]^17*Subscript[z, 4]^21 + 52224000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^21 + 879820800*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^21 + 7093112850*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^21 + 33712152120*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^21 + 106218325225*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^21 + 239824435265*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^21 + 412518483980*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^21 + 572303939240*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^21 + 679352444340*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^21 + 731985462520*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^21 + 751698066260*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^21 + 757523164500*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^21 + 757523164500*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^21 + 751698066260*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^21 + 731985462520*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^21 + 679352444340*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^21 + 572303939240*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^21 + 412518483980*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^21 + 239824435265*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^21 + 106218325225*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^21 + 33712152120*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^21 + 7093112850*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^21 + 879820800*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^21 + 52224000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^21 + 921600*Subscript[z, 2]^25*Subscript[z, 3]^17*Subscript[z, 4]^21 + 7219200*Subscript[z, 1]^24*Subscript[z, 3]^18*Subscript[z, 4]^21 + 229632000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^21 + 2628556800*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^21 + 15763069620*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^21 + 58629431490*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^21 + 149422422095*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^21 + 280368323946*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^21 + 412518483980*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^21 + 507370239899*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^21 + 556661549922*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^21 + 576090771764*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^21 + 582515698925*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^21 + 584032546150*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^21 + 582515698925*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^21 + 576090771764*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^21 + 556661549922*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^21 + 507370239899*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^21 + 412518483980*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^21 + 280368323946*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^21 + 149422422095*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^21 + 58629431490*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^21 + 15763069620*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^21 + 2628556800*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^21 + 229632000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^21 + 7219200*Subscript[z, 2]^24*Subscript[z, 3]^18*Subscript[z, 4]^21 + 26419200*Subscript[z, 1]^23*Subscript[z, 3]^19*Subscript[z, 4]^21 + 574464000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^21 + 4921098240*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^21 + 23239569600*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^21 + 70306475256*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^21 + 149422422095*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^21 + 239824435265*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^21 + 311599189215*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^21 + 352000629373*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^21 + 368903849259*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^21 + 374834526319*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^21 + 376742151570*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^21 + 376742151570*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^21 + 374834526319*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^21 + 368903849259*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^21 + 352000629373*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^21 + 311599189215*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^21 + 239824435265*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^21 + 149422422095*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^21 + 70306475256*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^21 + 23239569600*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^21 + 4921098240*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^21 + 574464000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^21 + 26419200*Subscript[z, 2]^23*Subscript[z, 3]^19*Subscript[z, 4]^21 + 54681600*Subscript[z, 1]^22*Subscript[z, 3]^20*Subscript[z, 4]^21 + 892723200*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^21 + 6038323200*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^21 + 23239569600*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^21 + 58629431490*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^21 + 106218325225*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^21 + 149383251120*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^21 + 176389842285*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^21 + 188552052438*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^21 + 192994146081*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^21 + 194565100515*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^21 + 194976395752*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^21 + 194565100515*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^21 + 192994146081*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^21 + 188552052438*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^21 + 176389842285*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^21 + 149383251120*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^21 + 106218325225*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^21 + 58629431490*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^21 + 23239569600*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^21 + 6038323200*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^21 + 892723200*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^21 + 54681600*Subscript[z, 2]^22*Subscript[z, 3]^20*Subscript[z, 4]^21 + 69181440*Subscript[z, 1]^21*Subscript[z, 3]^21*Subscript[z, 4]^21 + 892723200*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^21 + 4921098240*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^21 + 15763069620*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^21 + 33712152120*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^21 + 52962792290*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^21 + 66722563630*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^21 + 73519653020*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^21 + 76099663908*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^21 + 77033821530*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^21 + 77366376282*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^21 + 77366376282*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^21 + 77033821530*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^21 + 76099663908*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^21 + 73519653020*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^21 + 66722563630*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^21 + 52962792290*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^21 + 33712152120*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^21 + 15763069620*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^21 + 4921098240*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^21 + 892723200*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^21 + 69181440*Subscript[z, 2]^21*Subscript[z, 3]^21*Subscript[z, 4]^21 + 54681600*Subscript[z, 1]^20*Subscript[z, 3]^22*Subscript[z, 4]^21 + 574464000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^21 + 2628556800*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^21 + 7093112850*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^21 + 13001722740*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^21 + 17982696750*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^21 + 20748233970*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^21 + 21850522890*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^21 + 22247175930*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^21 + 22401407040*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^21 + 22443619860*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^21 + 22401407040*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^21 + 22247175930*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^21 + 21850522890*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^21 + 20748233970*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^21 + 17982696750*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^21 + 13001722740*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^21 + 7093112850*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^21 + 2628556800*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^21 + 574464000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^21 + 54681600*Subscript[z, 2]^20*Subscript[z, 3]^22*Subscript[z, 4]^21 + 26419200*Subscript[z, 1]^19*Subscript[z, 3]^23*Subscript[z, 4]^21 + 229632000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^21 + 879820800*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^21 + 2011085910*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^21 + 3184142340*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^21 + 3939855450*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4262817123*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4376980740*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4421991561*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4438939776*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4438939776*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4421991561*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4376980740*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^21 + 4262817123*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^21 + 3939855450*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^21 + 3184142340*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^21 + 2011085910*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^21 + 879820800*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^21 + 229632000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^21 + 26419200*Subscript[z, 2]^19*Subscript[z, 3]^23*Subscript[z, 4]^21 + 7219200*Subscript[z, 1]^18*Subscript[z, 3]^24*Subscript[z, 4]^21 + 52224000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^21 + 167608320*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^21 + 324517950*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^21 + 447116328*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^21 + 505155795*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^21 + 525311370*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^21 + 533063520*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^21 + 536316555*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^21 + 537207288*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^21 + 536316555*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^21 + 533063520*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^21 + 525311370*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^21 + 505155795*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^21 + 447116328*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^21 + 324517950*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^21 + 167608320*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^21 + 52224000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^21 + 7219200*Subscript[z, 2]^18*Subscript[z, 3]^24*Subscript[z, 4]^21 + 921600*Subscript[z, 1]^17*Subscript[z, 3]^25*Subscript[z, 4]^21 + 5529600*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^21 + 14745600*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^21 + 24093900*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^21 + 29248200*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^21 + 31027050*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^21 + 31673700*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^21 + 31958550*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^21 + 32065200*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^21 + 32065200*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^21 + 31958550*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^21 + 31673700*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^21 + 31027050*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^21 + 29248200*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^21 + 24093900*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^21 + 14745600*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^21 + 5529600*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^21 + 921600*Subscript[z, 2]^17*Subscript[z, 3]^25*Subscript[z, 4]^21 + 30720*Subscript[z, 1]^16*Subscript[z, 3]^26*Subscript[z, 4]^21 + 153600*Subscript[z, 1]^15*Subscript[z, 2]*Subscript[z, 3]^26*Subscript[z, 4]^21 + 337920*Subscript[z, 1]^14*Subscript[z, 2]^2*Subscript[z, 3]^26*Subscript[z, 4]^21 + 465210*Subscript[z, 1]^13*Subscript[z, 2]^3*Subscript[z, 3]^26*Subscript[z, 4]^21 + 509730*Subscript[z, 1]^12*Subscript[z, 2]^4*Subscript[z, 3]^26*Subscript[z, 4]^21 + 524505*Subscript[z, 1]^11*Subscript[z, 2]^5*Subscript[z, 3]^26*Subscript[z, 4]^21 + 531285*Subscript[z, 1]^10*Subscript[z, 2]^6*Subscript[z, 3]^26*Subscript[z, 4]^21 + 534000*Subscript[z, 1]^9*Subscript[z, 2]^7*Subscript[z, 3]^26*Subscript[z, 4]^21 + 534840*Subscript[z, 1]^8*Subscript[z, 2]^8*Subscript[z, 3]^26*Subscript[z, 4]^21 + 534000*Subscript[z, 1]^7*Subscript[z, 2]^9*Subscript[z, 3]^26*Subscript[z, 4]^21 + 531285*Subscript[z, 1]^6*Subscript[z, 2]^10*Subscript[z, 3]^26*Subscript[z, 4]^21 + 524505*Subscript[z, 1]^5*Subscript[z, 2]^11*Subscript[z, 3]^26*Subscript[z, 4]^21 + 509730*Subscript[z, 1]^4*Subscript[z, 2]^12*Subscript[z, 3]^26*Subscript[z, 4]^21 + 465210*Subscript[z, 1]^3*Subscript[z, 2]^13*Subscript[z, 3]^26*Subscript[z, 4]^21 + 337920*Subscript[z, 1]^2*Subscript[z, 2]^14*Subscript[z, 3]^26*Subscript[z, 4]^21 + 153600*Subscript[z, 1]*Subscript[z, 2]^15*Subscript[z, 3]^26*Subscript[z, 4]^21 + 30720*Subscript[z, 2]^16*Subscript[z, 3]^26*Subscript[z, 4]^21 + 153600*Subscript[z, 1]^25*Subscript[z, 2]^16*Subscript[z, 4]^22 + 2304000*Subscript[z, 1]^24*Subscript[z, 2]^17*Subscript[z, 4]^22 + 12288000*Subscript[z, 1]^23*Subscript[z, 2]^18*Subscript[z, 4]^22 + 33792000*Subscript[z, 1]^22*Subscript[z, 2]^19*Subscript[z, 4]^22 + 54681600*Subscript[z, 1]^21*Subscript[z, 2]^20*Subscript[z, 4]^22 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^21*Subscript[z, 4]^22 + 33792000*Subscript[z, 1]^19*Subscript[z, 2]^22*Subscript[z, 4]^22 + 12288000*Subscript[z, 1]^18*Subscript[z, 2]^23*Subscript[z, 4]^22 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^24*Subscript[z, 4]^22 + 153600*Subscript[z, 1]^16*Subscript[z, 2]^25*Subscript[z, 4]^22 + 768000*Subscript[z, 1]^25*Subscript[z, 2]^15*Subscript[z, 3]*Subscript[z, 4]^22 + 13824000*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^22 + 88320000*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^22 + 291840000*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^22 + 574464000*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^22 + 715776000*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^22 + 574464000*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^22 + 291840000*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^22 + 88320000*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^22 + 13824000*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^22 + 768000*Subscript[z, 1]^15*Subscript[z, 2]^25*Subscript[z, 3]*Subscript[z, 4]^22 + 1689600*Subscript[z, 1]^25*Subscript[z, 2]^14*Subscript[z, 3]^2*Subscript[z, 4]^22 + 36864000*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^22 + 282316800*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^22 + 1113600000*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^22 + 2628556800*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^22 + 3980697600*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^22 + 3980697600*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^22 + 2628556800*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^22 + 1113600000*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^22 + 282316800*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^22 + 36864000*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^22 + 1689600*Subscript[z, 1]^14*Subscript[z, 2]^25*Subscript[z, 3]^2*Subscript[z, 4]^22 + 2326050*Subscript[z, 1]^25*Subscript[z, 2]^13*Subscript[z, 3]^3*Subscript[z, 4]^22 + 60234750*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^22 + 545508000*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^22 + 2539295100*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^22 + 7093112850*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^22 + 12824792550*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^22 + 15566751000*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^22 + 12824792550*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^22 + 7093112850*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^22 + 2539295100*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^22 + 545508000*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^22 + 60234750*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^22 + 2326050*Subscript[z, 1]^13*Subscript[z, 2]^25*Subscript[z, 3]^3*Subscript[z, 4]^22 + 2548650*Subscript[z, 1]^25*Subscript[z, 2]^12*Subscript[z, 3]^4*Subscript[z, 4]^22 + 73120500*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^22 + 751141470*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^22 + 4015670700*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^22 + 13001722740*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^22 + 27533767650*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^22 + 39713303970*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^22 + 39713303970*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^22 + 27533767650*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^22 + 13001722740*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^22 + 4015670700*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^22 + 751141470*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^22 + 73120500*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^22 + 2548650*Subscript[z, 1]^12*Subscript[z, 2]^25*Subscript[z, 3]^4*Subscript[z, 4]^22 + 2622525*Subscript[z, 1]^25*Subscript[z, 2]^11*Subscript[z, 3]^5*Subscript[z, 4]^22 + 77567625*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^22 + 848669550*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^22 + 4966837800*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^22 + 17982696750*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^22 + 43362294225*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^22 + 72521500525*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^22 + 85897579400*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^22 + 72521500525*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^22 + 43362294225*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^22 + 17982696750*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^22 + 4966837800*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^22 + 848669550*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^22 + 77567625*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^22 + 2622525*Subscript[z, 1]^11*Subscript[z, 2]^25*Subscript[z, 3]^5*Subscript[z, 4]^22 + 2656425*Subscript[z, 1]^25*Subscript[z, 2]^10*Subscript[z, 3]^6*Subscript[z, 4]^22 + 79184250*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^22 + 882585675*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^22 + 5373829680*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^22 + 20748233970*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^22 + 54701873525*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^22 + 102540600820*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^22 + 139704499055*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^22 + 139704499055*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^22 + 102540600820*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^22 + 54701873525*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^22 + 20748233970*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^22 + 5373829680*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^22 + 882585675*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^22 + 79184250*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^22 + 2656425*Subscript[z, 1]^10*Subscript[z, 2]^25*Subscript[z, 3]^6*Subscript[z, 4]^22 + 2670000*Subscript[z, 1]^25*Subscript[z, 2]^9*Subscript[z, 3]^7*Subscript[z, 4]^22 + 79896375*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^22 + 895626675*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^22 + 5517879900*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^22 + 21850522890*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^22 + 60308208000*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^22 + 121454219225*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^22 + 183202868115*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^22 + 209811627200*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^22 + 183202868115*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^22 + 121454219225*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^22 + 60308208000*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^22 + 21850522890*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^22 + 5517879900*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^22 + 895626675*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^22 + 79896375*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^22 + 2670000*Subscript[z, 1]^9*Subscript[z, 2]^25*Subscript[z, 3]^7*Subscript[z, 4]^22 + 2674200*Subscript[z, 1]^25*Subscript[z, 2]^8*Subscript[z, 3]^8*Subscript[z, 4]^22 + 80163000*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^22 + 901100700*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^22 + 5574686760*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^22 + 22247175930*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^22 + 62433186940*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^22 + 130001390170*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^22 + 208072504440*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^22 + 261782517500*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^22 + 261782517500*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^22 + 208072504440*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^22 + 130001390170*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^22 + 62433186940*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^22 + 22247175930*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^22 + 5574686760*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^22 + 901100700*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^22 + 80163000*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^22 + 2674200*Subscript[z, 1]^8*Subscript[z, 2]^25*Subscript[z, 3]^8*Subscript[z, 4]^22 + 2670000*Subscript[z, 1]^25*Subscript[z, 2]^7*Subscript[z, 3]^9*Subscript[z, 4]^22 + 80163000*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^22 + 902598120*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^22 + 5596076460*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^22 + 22401407040*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^22 + 63200311425*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^22 + 133112153505*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^22 + 218564201740*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^22 + 289562779550*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^22 + 317081711180*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^22 + 289562779550*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^22 + 218564201740*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^22 + 133112153505*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^22 + 63200311425*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^22 + 22401407040*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^22 + 5596076460*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^22 + 902598120*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^22 + 80163000*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^22 + 2670000*Subscript[z, 1]^7*Subscript[z, 2]^25*Subscript[z, 3]^9*Subscript[z, 4]^22 + 2656425*Subscript[z, 1]^25*Subscript[z, 2]^6*Subscript[z, 3]^10*Subscript[z, 4]^22 + 79896375*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^22 + 901100700*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^22 + 5596076460*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^22 + 22443619860*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^22 + 63473058685*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^22 + 134203278615*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^22 + 222220962290*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^22 + 300681845970*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^22 + 345445726520*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^22 + 345445726520*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^22 + 300681845970*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^22 + 222220962290*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^22 + 134203278615*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^22 + 63473058685*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^22 + 22443619860*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^22 + 5596076460*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^22 + 901100700*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^22 + 79896375*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^22 + 2656425*Subscript[z, 1]^6*Subscript[z, 2]^25*Subscript[z, 3]^10*Subscript[z, 4]^22 + 2622525*Subscript[z, 1]^25*Subscript[z, 2]^5*Subscript[z, 3]^11*Subscript[z, 4]^22 + 79184250*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^22 + 895626675*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^22 + 5574686760*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^22 + 22401407040*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^22 + 63473058685*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^22 + 134487896080*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^22 + 223378984260*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^22 + 304324088685*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^22 + 356324777450*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^22 + 373438099840*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^22 + 356324777450*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^22 + 304324088685*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^22 + 223378984260*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^22 + 134487896080*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^22 + 63473058685*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^22 + 22401407040*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^22 + 5574686760*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^22 + 895626675*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^22 + 79184250*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^22 + 2622525*Subscript[z, 1]^5*Subscript[z, 2]^25*Subscript[z, 3]^11*Subscript[z, 4]^22 + 2548650*Subscript[z, 1]^25*Subscript[z, 2]^4*Subscript[z, 3]^12*Subscript[z, 4]^22 + 77567625*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^22 + 882585675*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^22 + 5517879900*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^22 + 22247175930*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^22 + 63200311425*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^22 + 134203278615*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^22 + 223378984260*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^22 + 305165746550*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^22 + 359515802490*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^22 + 383716714640*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^22 + 383716714640*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^22 + 359515802490*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^22 + 305165746550*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^22 + 223378984260*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^22 + 134203278615*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^22 + 63200311425*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^22 + 22247175930*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^22 + 5517879900*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^22 + 882585675*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^22 + 77567625*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^22 + 2548650*Subscript[z, 1]^4*Subscript[z, 2]^25*Subscript[z, 3]^12*Subscript[z, 4]^22 + 2326050*Subscript[z, 1]^25*Subscript[z, 2]^3*Subscript[z, 3]^13*Subscript[z, 4]^22 + 73120500*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^22 + 848669550*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^22 + 5373829680*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^22 + 21850522890*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^22 + 62433186940*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^22 + 133112153505*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^22 + 222220962290*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^22 + 304324088685*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^22 + 359515802490*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^22 + 386010538520*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^22 + 393062785000*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^22 + 386010538520*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^22 + 359515802490*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^22 + 304324088685*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^22 + 222220962290*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^22 + 133112153505*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^22 + 62433186940*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^22 + 21850522890*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^22 + 5373829680*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^22 + 848669550*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^22 + 73120500*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^22 + 2326050*Subscript[z, 1]^3*Subscript[z, 2]^25*Subscript[z, 3]^13*Subscript[z, 4]^22 + 1689600*Subscript[z, 1]^25*Subscript[z, 2]^2*Subscript[z, 3]^14*Subscript[z, 4]^22 + 60234750*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^22 + 751141470*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^22 + 4966837800*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^22 + 20748233970*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^22 + 60308208000*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^22 + 130001390170*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^22 + 218564201740*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^22 + 300681845970*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^22 + 356324777450*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^22 + 383716714640*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^22 + 393062785000*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^22 + 393062785000*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^22 + 383716714640*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^22 + 356324777450*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^22 + 300681845970*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^22 + 218564201740*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^22 + 130001390170*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^22 + 60308208000*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^22 + 20748233970*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^22 + 4966837800*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^22 + 751141470*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^22 + 60234750*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^22 + 1689600*Subscript[z, 1]^2*Subscript[z, 2]^25*Subscript[z, 3]^14*Subscript[z, 4]^22 + 768000*Subscript[z, 1]^25*Subscript[z, 2]*Subscript[z, 3]^15*Subscript[z, 4]^22 + 36864000*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^22 + 545508000*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^22 + 4015670700*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^22 + 17982696750*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^22 + 54701873525*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^22 + 121454219225*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^22 + 208072504440*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^22 + 289562779550*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^22 + 345445726520*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^22 + 373438099840*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^22 + 383716714640*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^22 + 386010538520*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^22 + 383716714640*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^22 + 373438099840*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^22 + 345445726520*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^22 + 289562779550*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^22 + 208072504440*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^22 + 121454219225*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^22 + 54701873525*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^22 + 17982696750*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^22 + 4015670700*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^22 + 545508000*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^22 + 36864000*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^22 + 768000*Subscript[z, 1]*Subscript[z, 2]^25*Subscript[z, 3]^15*Subscript[z, 4]^22 + 153600*Subscript[z, 1]^25*Subscript[z, 3]^16*Subscript[z, 4]^22 + 13824000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^22 + 282316800*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^22 + 2539295100*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^22 + 13001722740*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^22 + 43362294225*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^22 + 102540600820*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^22 + 183202868115*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^22 + 261782517500*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^22 + 317081711180*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^22 + 345445726520*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^22 + 356324777450*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^22 + 359515802490*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^22 + 359515802490*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^22 + 356324777450*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^22 + 345445726520*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^22 + 317081711180*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^22 + 261782517500*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^22 + 183202868115*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^22 + 102540600820*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^22 + 43362294225*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^22 + 13001722740*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^22 + 2539295100*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^22 + 282316800*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^22 + 13824000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^22 + 153600*Subscript[z, 2]^25*Subscript[z, 3]^16*Subscript[z, 4]^22 + 2304000*Subscript[z, 1]^24*Subscript[z, 3]^17*Subscript[z, 4]^22 + 88320000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^22 + 1113600000*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^22 + 7093112850*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^22 + 27533767650*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^22 + 72521500525*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^22 + 139704499055*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^22 + 209811627200*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^22 + 261782517500*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^22 + 289562779550*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^22 + 300681845970*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^22 + 304324088685*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^22 + 305165746550*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^22 + 304324088685*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^22 + 300681845970*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^22 + 289562779550*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^22 + 261782517500*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^22 + 209811627200*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^22 + 139704499055*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^22 + 72521500525*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^22 + 27533767650*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^22 + 7093112850*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^22 + 1113600000*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^22 + 88320000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^22 + 2304000*Subscript[z, 2]^24*Subscript[z, 3]^17*Subscript[z, 4]^22 + 12288000*Subscript[z, 1]^23*Subscript[z, 3]^18*Subscript[z, 4]^22 + 291840000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^22 + 2628556800*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^22 + 12824792550*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^22 + 39713303970*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^22 + 85897579400*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^22 + 139704499055*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^22 + 183202868115*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^22 + 208072504440*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^22 + 218564201740*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^22 + 222220962290*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^22 + 223378984260*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^22 + 223378984260*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^22 + 222220962290*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^22 + 218564201740*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^22 + 208072504440*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^22 + 183202868115*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^22 + 139704499055*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^22 + 85897579400*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^22 + 39713303970*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^22 + 12824792550*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^22 + 2628556800*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^22 + 291840000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^22 + 12288000*Subscript[z, 2]^23*Subscript[z, 3]^18*Subscript[z, 4]^22 + 33792000*Subscript[z, 1]^22*Subscript[z, 3]^19*Subscript[z, 4]^22 + 574464000*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^22 + 3980697600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^22 + 15566751000*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^22 + 39713303970*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^22 + 72521500525*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^22 + 102540600820*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^22 + 121454219225*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^22 + 130001390170*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^22 + 133112153505*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^22 + 134203278615*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^22 + 134487896080*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^22 + 134203278615*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^22 + 133112153505*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^22 + 130001390170*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^22 + 121454219225*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^22 + 102540600820*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^22 + 72521500525*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^22 + 39713303970*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^22 + 15566751000*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^22 + 3980697600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^22 + 574464000*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^22 + 33792000*Subscript[z, 2]^22*Subscript[z, 3]^19*Subscript[z, 4]^22 + 54681600*Subscript[z, 1]^21*Subscript[z, 3]^20*Subscript[z, 4]^22 + 715776000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^22 + 3980697600*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^22 + 12824792550*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^22 + 27533767650*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^22 + 43362294225*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^22 + 54701873525*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^22 + 60308208000*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^22 + 62433186940*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^22 + 63200311425*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^22 + 63473058685*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^22 + 63473058685*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^22 + 63200311425*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^22 + 62433186940*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^22 + 60308208000*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^22 + 54701873525*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^22 + 43362294225*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^22 + 27533767650*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^22 + 12824792550*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^22 + 3980697600*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^22 + 715776000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^22 + 54681600*Subscript[z, 2]^21*Subscript[z, 3]^20*Subscript[z, 4]^22 + 54681600*Subscript[z, 1]^20*Subscript[z, 3]^21*Subscript[z, 4]^22 + 574464000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^22 + 2628556800*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^22 + 7093112850*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^22 + 13001722740*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^22 + 17982696750*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^22 + 20748233970*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^22 + 21850522890*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^22 + 22247175930*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^22 + 22401407040*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^22 + 22443619860*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^22 + 22401407040*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^22 + 22247175930*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^22 + 21850522890*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^22 + 20748233970*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^22 + 17982696750*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^22 + 13001722740*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^22 + 7093112850*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^22 + 2628556800*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^22 + 574464000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^22 + 54681600*Subscript[z, 2]^20*Subscript[z, 3]^21*Subscript[z, 4]^22 + 33792000*Subscript[z, 1]^19*Subscript[z, 3]^22*Subscript[z, 4]^22 + 291840000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^22 + 1113600000*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^22 + 2539295100*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^22 + 4015670700*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^22 + 4966837800*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5373829680*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5517879900*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5574686760*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5596076460*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5596076460*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5574686760*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5517879900*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^22 + 5373829680*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^22 + 4966837800*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^22 + 4015670700*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^22 + 2539295100*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^22 + 1113600000*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^22 + 291840000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^22 + 33792000*Subscript[z, 2]^19*Subscript[z, 3]^22*Subscript[z, 4]^22 + 12288000*Subscript[z, 1]^18*Subscript[z, 3]^23*Subscript[z, 4]^22 + 88320000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^22 + 282316800*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^22 + 545508000*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^22 + 751141470*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^22 + 848669550*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^22 + 882585675*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^22 + 895626675*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^22 + 901100700*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^22 + 902598120*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^22 + 901100700*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^22 + 895626675*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^22 + 882585675*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^22 + 848669550*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^22 + 751141470*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^22 + 545508000*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^22 + 282316800*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^22 + 88320000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^22 + 12288000*Subscript[z, 2]^18*Subscript[z, 3]^23*Subscript[z, 4]^22 + 2304000*Subscript[z, 1]^17*Subscript[z, 3]^24*Subscript[z, 4]^22 + 13824000*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^22 + 36864000*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^22 + 60234750*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^22 + 73120500*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^22 + 77567625*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^22 + 79184250*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^22 + 79896375*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^22 + 80163000*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^22 + 80163000*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^22 + 79896375*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^22 + 79184250*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^22 + 77567625*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^22 + 73120500*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^22 + 60234750*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^22 + 36864000*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^22 + 13824000*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^22 + 2304000*Subscript[z, 2]^17*Subscript[z, 3]^24*Subscript[z, 4]^22 + 153600*Subscript[z, 1]^16*Subscript[z, 3]^25*Subscript[z, 4]^22 + 768000*Subscript[z, 1]^15*Subscript[z, 2]*Subscript[z, 3]^25*Subscript[z, 4]^22 + 1689600*Subscript[z, 1]^14*Subscript[z, 2]^2*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2326050*Subscript[z, 1]^13*Subscript[z, 2]^3*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2548650*Subscript[z, 1]^12*Subscript[z, 2]^4*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2622525*Subscript[z, 1]^11*Subscript[z, 2]^5*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2656425*Subscript[z, 1]^10*Subscript[z, 2]^6*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2670000*Subscript[z, 1]^9*Subscript[z, 2]^7*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2674200*Subscript[z, 1]^8*Subscript[z, 2]^8*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2670000*Subscript[z, 1]^7*Subscript[z, 2]^9*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2656425*Subscript[z, 1]^6*Subscript[z, 2]^10*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2622525*Subscript[z, 1]^5*Subscript[z, 2]^11*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2548650*Subscript[z, 1]^4*Subscript[z, 2]^12*Subscript[z, 3]^25*Subscript[z, 4]^22 + 2326050*Subscript[z, 1]^3*Subscript[z, 2]^13*Subscript[z, 3]^25*Subscript[z, 4]^22 + 1689600*Subscript[z, 1]^2*Subscript[z, 2]^14*Subscript[z, 3]^25*Subscript[z, 4]^22 + 768000*Subscript[z, 1]*Subscript[z, 2]^15*Subscript[z, 3]^25*Subscript[z, 4]^22 + 153600*Subscript[z, 2]^16*Subscript[z, 3]^25*Subscript[z, 4]^22 + 307200*Subscript[z, 1]^24*Subscript[z, 2]^16*Subscript[z, 4]^23 + 3072000*Subscript[z, 1]^23*Subscript[z, 2]^17*Subscript[z, 4]^23 + 12288000*Subscript[z, 1]^22*Subscript[z, 2]^18*Subscript[z, 4]^23 + 26419200*Subscript[z, 1]^21*Subscript[z, 2]^19*Subscript[z, 4]^23 + 33792000*Subscript[z, 1]^20*Subscript[z, 2]^20*Subscript[z, 4]^23 + 26419200*Subscript[z, 1]^19*Subscript[z, 2]^21*Subscript[z, 4]^23 + 12288000*Subscript[z, 1]^18*Subscript[z, 2]^22*Subscript[z, 4]^23 + 3072000*Subscript[z, 1]^17*Subscript[z, 2]^23*Subscript[z, 4]^23 + 307200*Subscript[z, 1]^16*Subscript[z, 2]^24*Subscript[z, 4]^23 + 1536000*Subscript[z, 1]^24*Subscript[z, 2]^15*Subscript[z, 3]*Subscript[z, 4]^23 + 18432000*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^23 + 88320000*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^23 + 229632000*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^23 + 362496000*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^23 + 362496000*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^23 + 229632000*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^23 + 88320000*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^23 + 18432000*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^23 + 1536000*Subscript[z, 1]^15*Subscript[z, 2]^24*Subscript[z, 3]*Subscript[z, 4]^23 + 3379200*Subscript[z, 1]^24*Subscript[z, 2]^14*Subscript[z, 3]^2*Subscript[z, 4]^23 + 49152000*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^23 + 282316800*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^23 + 879820800*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^23 + 1680384000*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^23 + 2074214400*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^23 + 1680384000*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^23 + 879820800*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^23 + 282316800*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^23 + 49152000*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^23 + 3379200*Subscript[z, 1]^14*Subscript[z, 2]^24*Subscript[z, 3]^2*Subscript[z, 4]^23 + 4652100*Subscript[z, 1]^24*Subscript[z, 2]^13*Subscript[z, 3]^3*Subscript[z, 4]^23 + 80313000*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^23 + 545508000*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^23 + 2011085910*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^23 + 4571842050*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^23 + 6807008700*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^23 + 6807008700*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^23 + 4571842050*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^23 + 2011085910*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^23 + 545508000*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^23 + 80313000*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^23 + 4652100*Subscript[z, 1]^13*Subscript[z, 2]^24*Subscript[z, 3]^3*Subscript[z, 4]^23 + 5097300*Subscript[z, 1]^24*Subscript[z, 2]^12*Subscript[z, 3]^4*Subscript[z, 4]^23 + 97494000*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^23 + 751141470*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^23 + 3184142340*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^23 + 8421508140*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^23 + 14793167820*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^23 + 17794114500*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^23 + 14793167820*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^23 + 8421508140*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^23 + 3184142340*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^23 + 751141470*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^23 + 97494000*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^23 + 5097300*Subscript[z, 1]^12*Subscript[z, 2]^24*Subscript[z, 3]^4*Subscript[z, 4]^23 + 5245050*Subscript[z, 1]^24*Subscript[z, 2]^11*Subscript[z, 3]^5*Subscript[z, 4]^23 + 103423500*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^23 + 848669550*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^23 + 3939855450*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^23 + 11677350400*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^23 + 23477864350*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^23 + 33057276100*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^23 + 33057276100*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^23 + 23477864350*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^23 + 11677350400*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^23 + 3939855450*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^23 + 848669550*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^23 + 103423500*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^23 + 5245050*Subscript[z, 1]^11*Subscript[z, 2]^24*Subscript[z, 3]^5*Subscript[z, 4]^23 + 5312850*Subscript[z, 1]^24*Subscript[z, 2]^10*Subscript[z, 3]^6*Subscript[z, 4]^23 + 105579000*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^23 + 882585675*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^23 + 4262817123*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^23 + 13485932720*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^23 + 29743987710*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^23 + 47283496678*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^23 + 55089888180*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^23 + 47283496678*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^23 + 29743987710*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^23 + 13485932720*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^23 + 4262817123*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^23 + 882585675*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^23 + 105579000*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^23 + 5312850*Subscript[z, 1]^10*Subscript[z, 2]^24*Subscript[z, 3]^6*Subscript[z, 4]^23 + 5340000*Subscript[z, 1]^24*Subscript[z, 2]^9*Subscript[z, 3]^7*Subscript[z, 4]^23 + 106528500*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^23 + 895626675*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^23 + 4376980740*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^23 + 14204892065*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^23 + 32850328840*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^23 + 56379539990*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^23 + 73475516490*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^23 + 73475516490*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^23 + 56379539990*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^23 + 32850328840*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^23 + 14204892065*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^23 + 4376980740*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^23 + 895626675*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^23 + 106528500*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^23 + 5340000*Subscript[z, 1]^9*Subscript[z, 2]^24*Subscript[z, 3]^7*Subscript[z, 4]^23 + 5348400*Subscript[z, 1]^24*Subscript[z, 2]^8*Subscript[z, 3]^8*Subscript[z, 4]^23 + 106884000*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^23 + 901100700*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^23 + 4421991561*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^23 + 14462555205*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^23 + 34022636072*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^23 + 60520535438*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^23 + 84274091840*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^23 + 93872127460*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^23 + 84274091840*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^23 + 60520535438*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^23 + 34022636072*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^23 + 14462555205*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^23 + 4421991561*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^23 + 901100700*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^23 + 106884000*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^23 + 5348400*Subscript[z, 1]^8*Subscript[z, 2]^24*Subscript[z, 3]^8*Subscript[z, 4]^23 + 5340000*Subscript[z, 1]^24*Subscript[z, 2]^7*Subscript[z, 3]^9*Subscript[z, 4]^23 + 106884000*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^23 + 902598120*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^23 + 4438939776*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^23 + 14562595620*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^23 + 34441993110*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^23 + 62017296192*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^23 + 88896618400*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^23 + 105241009806*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^23 + 105241009806*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^23 + 88896618400*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^23 + 62017296192*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^23 + 34441993110*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^23 + 14562595620*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^23 + 4438939776*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^23 + 902598120*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^23 + 106884000*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^23 + 5340000*Subscript[z, 1]^7*Subscript[z, 2]^24*Subscript[z, 3]^9*Subscript[z, 4]^23 + 5312850*Subscript[z, 1]^24*Subscript[z, 2]^6*Subscript[z, 3]^10*Subscript[z, 4]^23 + 106528500*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^23 + 901100700*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^23 + 4438939776*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^23 + 14589978860*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^23 + 34590510758*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^23 + 62533524240*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^23 + 90491739510*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^23 + 109899295074*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^23 + 116602986360*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^23 + 109899295074*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^23 + 90491739510*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^23 + 62533524240*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^23 + 34590510758*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^23 + 14589978860*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^23 + 4438939776*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^23 + 901100700*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^23 + 106528500*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^23 + 5312850*Subscript[z, 1]^6*Subscript[z, 2]^24*Subscript[z, 3]^10*Subscript[z, 4]^23 + 5245050*Subscript[z, 1]^24*Subscript[z, 2]^5*Subscript[z, 3]^11*Subscript[z, 4]^23 + 105579000*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^23 + 895626675*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^23 + 4421991561*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^23 + 14562595620*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^23 + 34590510758*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^23 + 62667153828*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^23 + 90983959250*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^23 + 111408870381*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^23 + 121104178397*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^23 + 121104178397*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^23 + 111408870381*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^23 + 90983959250*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^23 + 62667153828*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^23 + 34590510758*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^23 + 14562595620*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^23 + 4421991561*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^23 + 895626675*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^23 + 105579000*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^23 + 5245050*Subscript[z, 1]^5*Subscript[z, 2]^24*Subscript[z, 3]^11*Subscript[z, 4]^23 + 5097300*Subscript[z, 1]^24*Subscript[z, 2]^4*Subscript[z, 3]^12*Subscript[z, 4]^23 + 103423500*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^23 + 882585675*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^23 + 4376980740*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^23 + 14462555205*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^23 + 34441993110*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^23 + 62533524240*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^23 + 90983959250*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^23 + 111747437890*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^23 + 122418526585*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^23 + 125387363350*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^23 + 122418526585*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^23 + 111747437890*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^23 + 90983959250*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^23 + 62533524240*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^23 + 34441993110*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^23 + 14462555205*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^23 + 4376980740*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^23 + 882585675*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^23 + 103423500*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^23 + 5097300*Subscript[z, 1]^4*Subscript[z, 2]^24*Subscript[z, 3]^12*Subscript[z, 4]^23 + 4652100*Subscript[z, 1]^24*Subscript[z, 2]^3*Subscript[z, 3]^13*Subscript[z, 4]^23 + 97494000*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^23 + 848669550*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^23 + 4262817123*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^23 + 14204892065*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^23 + 34022636072*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^23 + 62017296192*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^23 + 90491739510*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^23 + 111408870381*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^23 + 122418526585*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^23 + 126352697210*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^23 + 126352697210*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^23 + 122418526585*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^23 + 111408870381*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^23 + 90491739510*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^23 + 62017296192*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^23 + 34022636072*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^23 + 14204892065*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^23 + 4262817123*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^23 + 848669550*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^23 + 97494000*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^23 + 4652100*Subscript[z, 1]^3*Subscript[z, 2]^24*Subscript[z, 3]^13*Subscript[z, 4]^23 + 3379200*Subscript[z, 1]^24*Subscript[z, 2]^2*Subscript[z, 3]^14*Subscript[z, 4]^23 + 80313000*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^23 + 751141470*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^23 + 3939855450*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^23 + 13485932720*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^23 + 32850328840*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^23 + 60520535438*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^23 + 88896618400*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^23 + 109899295074*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^23 + 121104178397*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^23 + 125387363350*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^23 + 126352697210*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^23 + 125387363350*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^23 + 121104178397*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^23 + 109899295074*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^23 + 88896618400*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^23 + 60520535438*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^23 + 32850328840*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^23 + 13485932720*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^23 + 3939855450*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^23 + 751141470*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^23 + 80313000*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^23 + 3379200*Subscript[z, 1]^2*Subscript[z, 2]^24*Subscript[z, 3]^14*Subscript[z, 4]^23 + 1536000*Subscript[z, 1]^24*Subscript[z, 2]*Subscript[z, 3]^15*Subscript[z, 4]^23 + 49152000*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^23 + 545508000*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^23 + 3184142340*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^23 + 11677350400*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^23 + 29743987710*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^23 + 56379539990*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^23 + 84274091840*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^23 + 105241009806*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^23 + 116602986360*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^23 + 121104178397*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^23 + 122418526585*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^23 + 122418526585*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^23 + 121104178397*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^23 + 116602986360*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^23 + 105241009806*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^23 + 84274091840*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^23 + 56379539990*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^23 + 29743987710*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^23 + 11677350400*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^23 + 3184142340*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^23 + 545508000*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^23 + 49152000*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^23 + 1536000*Subscript[z, 1]*Subscript[z, 2]^24*Subscript[z, 3]^15*Subscript[z, 4]^23 + 307200*Subscript[z, 1]^24*Subscript[z, 3]^16*Subscript[z, 4]^23 + 18432000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^23 + 282316800*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^23 + 2011085910*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^23 + 8421508140*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^23 + 23477864350*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^23 + 47283496678*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^23 + 73475516490*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^23 + 93872127460*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^23 + 105241009806*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^23 + 109899295074*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^23 + 111408870381*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^23 + 111747437890*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^23 + 111408870381*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^23 + 109899295074*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^23 + 105241009806*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^23 + 93872127460*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^23 + 73475516490*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^23 + 47283496678*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^23 + 23477864350*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^23 + 8421508140*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^23 + 2011085910*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^23 + 282316800*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^23 + 18432000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^23 + 307200*Subscript[z, 2]^24*Subscript[z, 3]^16*Subscript[z, 4]^23 + 3072000*Subscript[z, 1]^23*Subscript[z, 3]^17*Subscript[z, 4]^23 + 88320000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^23 + 879820800*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^23 + 4571842050*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^23 + 14793167820*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^23 + 33057276100*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^23 + 55089888180*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^23 + 73475516490*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^23 + 84274091840*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^23 + 88896618400*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^23 + 90491739510*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^23 + 90983959250*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^23 + 90983959250*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^23 + 90491739510*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^23 + 88896618400*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^23 + 84274091840*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^23 + 73475516490*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^23 + 55089888180*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^23 + 33057276100*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^23 + 14793167820*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^23 + 4571842050*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^23 + 879820800*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^23 + 88320000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^23 + 3072000*Subscript[z, 2]^23*Subscript[z, 3]^17*Subscript[z, 4]^23 + 12288000*Subscript[z, 1]^22*Subscript[z, 3]^18*Subscript[z, 4]^23 + 229632000*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^23 + 1680384000*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^23 + 6807008700*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^23 + 17794114500*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^23 + 33057276100*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^23 + 47283496678*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^23 + 56379539990*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^23 + 60520535438*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^23 + 62017296192*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^23 + 62533524240*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^23 + 62667153828*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^23 + 62533524240*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^23 + 62017296192*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^23 + 60520535438*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^23 + 56379539990*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^23 + 47283496678*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^23 + 33057276100*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^23 + 17794114500*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^23 + 6807008700*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^23 + 1680384000*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^23 + 229632000*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^23 + 12288000*Subscript[z, 2]^22*Subscript[z, 3]^18*Subscript[z, 4]^23 + 26419200*Subscript[z, 1]^21*Subscript[z, 3]^19*Subscript[z, 4]^23 + 362496000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^23 + 2074214400*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^23 + 6807008700*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^23 + 14793167820*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^23 + 23477864350*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^23 + 29743987710*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^23 + 32850328840*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^23 + 34022636072*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^23 + 34441993110*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^23 + 34590510758*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^23 + 34590510758*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^23 + 34441993110*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^23 + 34022636072*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^23 + 32850328840*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^23 + 29743987710*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^23 + 23477864350*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^23 + 14793167820*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^23 + 6807008700*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^23 + 2074214400*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^23 + 362496000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^23 + 26419200*Subscript[z, 2]^21*Subscript[z, 3]^19*Subscript[z, 4]^23 + 33792000*Subscript[z, 1]^20*Subscript[z, 3]^20*Subscript[z, 4]^23 + 362496000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^23 + 1680384000*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^23 + 4571842050*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^23 + 8421508140*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^23 + 11677350400*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^23 + 13485932720*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14204892065*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14462555205*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14562595620*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14589978860*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14562595620*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14462555205*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^23 + 14204892065*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^23 + 13485932720*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^23 + 11677350400*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^23 + 8421508140*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^23 + 4571842050*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^23 + 1680384000*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^23 + 362496000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^23 + 33792000*Subscript[z, 2]^20*Subscript[z, 3]^20*Subscript[z, 4]^23 + 26419200*Subscript[z, 1]^19*Subscript[z, 3]^21*Subscript[z, 4]^23 + 229632000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^23 + 879820800*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^23 + 2011085910*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^23 + 3184142340*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^23 + 3939855450*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4262817123*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4376980740*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4421991561*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4438939776*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4438939776*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4421991561*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4376980740*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^23 + 4262817123*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^23 + 3939855450*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^23 + 3184142340*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^23 + 2011085910*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^23 + 879820800*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^23 + 229632000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^23 + 26419200*Subscript[z, 2]^19*Subscript[z, 3]^21*Subscript[z, 4]^23 + 12288000*Subscript[z, 1]^18*Subscript[z, 3]^22*Subscript[z, 4]^23 + 88320000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^23 + 282316800*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^23 + 545508000*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^23 + 751141470*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^23 + 848669550*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^23 + 882585675*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^23 + 895626675*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^23 + 901100700*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^23 + 902598120*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^23 + 901100700*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^23 + 895626675*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^23 + 882585675*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^23 + 848669550*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^23 + 751141470*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^23 + 545508000*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^23 + 282316800*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^23 + 88320000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^23 + 12288000*Subscript[z, 2]^18*Subscript[z, 3]^22*Subscript[z, 4]^23 + 3072000*Subscript[z, 1]^17*Subscript[z, 3]^23*Subscript[z, 4]^23 + 18432000*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^23 + 49152000*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^23 + 80313000*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^23 + 97494000*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^23 + 103423500*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^23 + 105579000*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^23 + 106528500*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^23 + 106884000*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^23 + 106884000*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^23 + 106528500*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^23 + 105579000*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^23 + 103423500*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^23 + 97494000*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^23 + 80313000*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^23 + 49152000*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^23 + 18432000*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^23 + 3072000*Subscript[z, 2]^17*Subscript[z, 3]^23*Subscript[z, 4]^23 + 307200*Subscript[z, 1]^16*Subscript[z, 3]^24*Subscript[z, 4]^23 + 1536000*Subscript[z, 1]^15*Subscript[z, 2]*Subscript[z, 3]^24*Subscript[z, 4]^23 + 3379200*Subscript[z, 1]^14*Subscript[z, 2]^2*Subscript[z, 3]^24*Subscript[z, 4]^23 + 4652100*Subscript[z, 1]^13*Subscript[z, 2]^3*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5097300*Subscript[z, 1]^12*Subscript[z, 2]^4*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5245050*Subscript[z, 1]^11*Subscript[z, 2]^5*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5312850*Subscript[z, 1]^10*Subscript[z, 2]^6*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5340000*Subscript[z, 1]^9*Subscript[z, 2]^7*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5348400*Subscript[z, 1]^8*Subscript[z, 2]^8*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5340000*Subscript[z, 1]^7*Subscript[z, 2]^9*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5312850*Subscript[z, 1]^6*Subscript[z, 2]^10*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5245050*Subscript[z, 1]^5*Subscript[z, 2]^11*Subscript[z, 3]^24*Subscript[z, 4]^23 + 5097300*Subscript[z, 1]^4*Subscript[z, 2]^12*Subscript[z, 3]^24*Subscript[z, 4]^23 + 4652100*Subscript[z, 1]^3*Subscript[z, 2]^13*Subscript[z, 3]^24*Subscript[z, 4]^23 + 3379200*Subscript[z, 1]^2*Subscript[z, 2]^14*Subscript[z, 3]^24*Subscript[z, 4]^23 + 1536000*Subscript[z, 1]*Subscript[z, 2]^15*Subscript[z, 3]^24*Subscript[z, 4]^23 + 307200*Subscript[z, 2]^16*Subscript[z, 3]^24*Subscript[z, 4]^23 + 307200*Subscript[z, 1]^23*Subscript[z, 2]^16*Subscript[z, 4]^24 + 2304000*Subscript[z, 1]^22*Subscript[z, 2]^17*Subscript[z, 4]^24 + 7219200*Subscript[z, 1]^21*Subscript[z, 2]^18*Subscript[z, 4]^24 + 12288000*Subscript[z, 1]^20*Subscript[z, 2]^19*Subscript[z, 4]^24 + 12288000*Subscript[z, 1]^19*Subscript[z, 2]^20*Subscript[z, 4]^24 + 7219200*Subscript[z, 1]^18*Subscript[z, 2]^21*Subscript[z, 4]^24 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^22*Subscript[z, 4]^24 + 307200*Subscript[z, 1]^16*Subscript[z, 2]^23*Subscript[z, 4]^24 + 1536000*Subscript[z, 1]^23*Subscript[z, 2]^15*Subscript[z, 3]*Subscript[z, 4]^24 + 13824000*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^24 + 52224000*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^24 + 109056000*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^24 + 138240000*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^24 + 109056000*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^24 + 52224000*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^24 + 13824000*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^24 + 1536000*Subscript[z, 1]^15*Subscript[z, 2]^23*Subscript[z, 3]*Subscript[z, 4]^24 + 3379200*Subscript[z, 1]^23*Subscript[z, 2]^14*Subscript[z, 3]^2*Subscript[z, 4]^24 + 36864000*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^24 + 167608320*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^24 + 423321600*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^24 + 659558400*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^24 + 659558400*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^24 + 423321600*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^24 + 167608320*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^24 + 36864000*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^24 + 3379200*Subscript[z, 1]^14*Subscript[z, 2]^23*Subscript[z, 3]^2*Subscript[z, 4]^24 + 4652100*Subscript[z, 1]^23*Subscript[z, 2]^13*Subscript[z, 3]^3*Subscript[z, 4]^24 + 60234750*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^24 + 324517950*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^24 + 975017700*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^24 + 1826862750*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^24 + 2241560700*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^24 + 1826862750*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^24 + 975017700*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^24 + 324517950*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^24 + 60234750*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^24 + 4652100*Subscript[z, 1]^13*Subscript[z, 2]^23*Subscript[z, 3]^3*Subscript[z, 4]^24 + 5097300*Subscript[z, 1]^23*Subscript[z, 2]^12*Subscript[z, 3]^4*Subscript[z, 4]^24 + 73120500*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^24 + 447116328*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^24 + 1549479840*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^24 + 3401034108*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^24 + 4983503220*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^24 + 4983503220*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^24 + 3401034108*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^24 + 1549479840*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^24 + 447116328*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^24 + 73120500*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^24 + 5097300*Subscript[z, 1]^12*Subscript[z, 2]^23*Subscript[z, 3]^4*Subscript[z, 4]^24 + 5245050*Subscript[z, 1]^23*Subscript[z, 2]^11*Subscript[z, 3]^5*Subscript[z, 4]^24 + 77567625*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^24 + 505155795*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^24 + 1919505540*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^24 + 4741558540*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^24 + 8022806970*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^24 + 9535841500*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^24 + 8022806970*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^24 + 4741558540*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^24 + 1919505540*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^24 + 505155795*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^24 + 77567625*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^24 + 5245050*Subscript[z, 1]^11*Subscript[z, 2]^23*Subscript[z, 3]^5*Subscript[z, 4]^24 + 5312850*Subscript[z, 1]^23*Subscript[z, 2]^10*Subscript[z, 3]^6*Subscript[z, 4]^24 + 79184250*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^24 + 525311370*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^24 + 2077038630*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^24 + 5486966876*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^24 + 10243958010*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^24 + 13910467430*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^24 + 13910467430*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^24 + 10243958010*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^24 + 5486966876*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^24 + 2077038630*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^24 + 525311370*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^24 + 79184250*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^24 + 5312850*Subscript[z, 1]^10*Subscript[z, 2]^23*Subscript[z, 3]^6*Subscript[z, 4]^24 + 5340000*Subscript[z, 1]^23*Subscript[z, 2]^9*Subscript[z, 3]^7*Subscript[z, 4]^24 + 79896375*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^24 + 533063520*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^24 + 2132505600*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^24 + 5781672245*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^24 + 11350525800*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^24 + 16775156500*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^24 + 19064608980*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^24 + 16775156500*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^24 + 11350525800*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^24 + 5781672245*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^24 + 2132505600*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^24 + 533063520*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^24 + 79896375*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^24 + 5340000*Subscript[z, 1]^9*Subscript[z, 2]^23*Subscript[z, 3]^7*Subscript[z, 4]^24 + 5348400*Subscript[z, 1]^23*Subscript[z, 2]^8*Subscript[z, 3]^8*Subscript[z, 4]^24 + 80163000*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^24 + 536316555*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^24 + 2154359010*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^24 + 5886392505*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^24 + 11765090826*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^24 + 18095323240*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^24 + 22213621620*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^24 + 22213621620*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^24 + 18095323240*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^24 + 11765090826*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^24 + 5886392505*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^24 + 2154359010*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^24 + 536316555*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^24 + 80163000*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^24 + 5348400*Subscript[z, 1]^8*Subscript[z, 2]^23*Subscript[z, 3]^8*Subscript[z, 4]^24 + 5340000*Subscript[z, 1]^23*Subscript[z, 2]^7*Subscript[z, 3]^9*Subscript[z, 4]^24 + 80163000*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^24 + 537207288*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^24 + 2162587800*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^24 + 5926923372*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^24 + 11911025730*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^24 + 18567814770*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^24 + 23591328882*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^24 + 25415639964*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^24 + 23591328882*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^24 + 18567814770*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^24 + 11911025730*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^24 + 5926923372*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^24 + 2162587800*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^24 + 537207288*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^24 + 80163000*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^24 + 5340000*Subscript[z, 1]^7*Subscript[z, 2]^23*Subscript[z, 3]^9*Subscript[z, 4]^24 + 5312850*Subscript[z, 1]^23*Subscript[z, 2]^6*Subscript[z, 3]^10*Subscript[z, 4]^24 + 79896375*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^24 + 536316555*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^24 + 2162587800*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^24 + 5938020500*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^24 + 11962350624*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^24 + 18726564870*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^24 + 24061278431*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^24 + 26769761499*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^24 + 26769761499*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^24 + 24061278431*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^24 + 18726564870*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^24 + 11962350624*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^24 + 5938020500*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^24 + 2162587800*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^24 + 536316555*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^24 + 79896375*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^24 + 5312850*Subscript[z, 1]^6*Subscript[z, 2]^23*Subscript[z, 3]^10*Subscript[z, 4]^24 + 5245050*Subscript[z, 1]^23*Subscript[z, 2]^5*Subscript[z, 3]^11*Subscript[z, 4]^24 + 79184250*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^24 + 533063520*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^24 + 2154359010*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^24 + 5926923372*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^24 + 11962350624*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^24 + 18767162960*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^24 + 24201228955*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^24 + 27204729247*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^24 + 28080002140*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^24 + 27204729247*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^24 + 24201228955*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^24 + 18767162960*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^24 + 11962350624*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^24 + 5926923372*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^24 + 2154359010*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^24 + 533063520*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^24 + 79184250*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^24 + 5245050*Subscript[z, 1]^5*Subscript[z, 2]^23*Subscript[z, 3]^11*Subscript[z, 4]^24 + 5097300*Subscript[z, 1]^23*Subscript[z, 2]^4*Subscript[z, 3]^12*Subscript[z, 4]^24 + 77567625*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^24 + 525311370*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^24 + 2132505600*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^24 + 5886392505*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^24 + 11911025730*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^24 + 18726564870*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^24 + 24201228955*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^24 + 27298902240*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^24 + 28462900045*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^24 + 28462900045*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^24 + 27298902240*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^24 + 24201228955*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^24 + 18726564870*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^24 + 11911025730*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^24 + 5886392505*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^24 + 2132505600*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^24 + 525311370*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^24 + 77567625*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^24 + 5097300*Subscript[z, 1]^4*Subscript[z, 2]^23*Subscript[z, 3]^12*Subscript[z, 4]^24 + 4652100*Subscript[z, 1]^23*Subscript[z, 2]^3*Subscript[z, 3]^13*Subscript[z, 4]^24 + 73120500*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^24 + 505155795*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^24 + 2077038630*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^24 + 5781672245*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^24 + 11765090826*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^24 + 18567814770*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^24 + 24061278431*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^24 + 27204729247*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^24 + 28462900045*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^24 + 28750805958*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^24 + 28462900045*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^24 + 27204729247*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^24 + 24061278431*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^24 + 18567814770*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^24 + 11765090826*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^24 + 5781672245*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^24 + 2077038630*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^24 + 505155795*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^24 + 73120500*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^24 + 4652100*Subscript[z, 1]^3*Subscript[z, 2]^23*Subscript[z, 3]^13*Subscript[z, 4]^24 + 3379200*Subscript[z, 1]^23*Subscript[z, 2]^2*Subscript[z, 3]^14*Subscript[z, 4]^24 + 60234750*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^24 + 447116328*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^24 + 1919505540*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^24 + 5486966876*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^24 + 11350525800*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^24 + 18095323240*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^24 + 23591328882*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^24 + 26769761499*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^24 + 28080002140*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^24 + 28462900045*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^24 + 28462900045*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^24 + 28080002140*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^24 + 26769761499*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^24 + 23591328882*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^24 + 18095323240*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^24 + 11350525800*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^24 + 5486966876*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^24 + 1919505540*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^24 + 447116328*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^24 + 60234750*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^24 + 3379200*Subscript[z, 1]^2*Subscript[z, 2]^23*Subscript[z, 3]^14*Subscript[z, 4]^24 + 1536000*Subscript[z, 1]^23*Subscript[z, 2]*Subscript[z, 3]^15*Subscript[z, 4]^24 + 36864000*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^24 + 324517950*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^24 + 1549479840*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^24 + 4741558540*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^24 + 10243958010*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^24 + 16775156500*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^24 + 22213621620*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^24 + 25415639964*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^24 + 26769761499*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^24 + 27204729247*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^24 + 27298902240*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^24 + 27204729247*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^24 + 26769761499*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^24 + 25415639964*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^24 + 22213621620*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^24 + 16775156500*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^24 + 10243958010*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^24 + 4741558540*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^24 + 1549479840*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^24 + 324517950*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^24 + 36864000*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^24 + 1536000*Subscript[z, 1]*Subscript[z, 2]^23*Subscript[z, 3]^15*Subscript[z, 4]^24 + 307200*Subscript[z, 1]^23*Subscript[z, 3]^16*Subscript[z, 4]^24 + 13824000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^24 + 167608320*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^24 + 975017700*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^24 + 3401034108*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^24 + 8022806970*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^24 + 13910467430*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^24 + 19064608980*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^24 + 22213621620*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^24 + 23591328882*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^24 + 24061278431*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^24 + 24201228955*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^24 + 24201228955*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^24 + 24061278431*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^24 + 23591328882*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^24 + 22213621620*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^24 + 19064608980*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^24 + 13910467430*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^24 + 8022806970*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^24 + 3401034108*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^24 + 975017700*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^24 + 167608320*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^24 + 13824000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^24 + 307200*Subscript[z, 2]^23*Subscript[z, 3]^16*Subscript[z, 4]^24 + 2304000*Subscript[z, 1]^22*Subscript[z, 3]^17*Subscript[z, 4]^24 + 52224000*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^24 + 423321600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^24 + 1826862750*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^24 + 4983503220*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^24 + 9535841500*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^24 + 13910467430*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^24 + 16775156500*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18095323240*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18567814770*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18726564870*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18767162960*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18726564870*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18567814770*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^24 + 18095323240*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^24 + 16775156500*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^24 + 13910467430*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^24 + 9535841500*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^24 + 4983503220*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^24 + 1826862750*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^24 + 423321600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^24 + 52224000*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^24 + 2304000*Subscript[z, 2]^22*Subscript[z, 3]^17*Subscript[z, 4]^24 + 7219200*Subscript[z, 1]^21*Subscript[z, 3]^18*Subscript[z, 4]^24 + 109056000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^24 + 659558400*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^24 + 2241560700*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^24 + 4983503220*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^24 + 8022806970*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^24 + 10243958010*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11350525800*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11765090826*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11911025730*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11962350624*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11962350624*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11911025730*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11765090826*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^24 + 11350525800*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^24 + 10243958010*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^24 + 8022806970*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^24 + 4983503220*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^24 + 2241560700*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^24 + 659558400*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^24 + 109056000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^24 + 7219200*Subscript[z, 2]^21*Subscript[z, 3]^18*Subscript[z, 4]^24 + 12288000*Subscript[z, 1]^20*Subscript[z, 3]^19*Subscript[z, 4]^24 + 138240000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^24 + 659558400*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^24 + 1826862750*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^24 + 3401034108*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^24 + 4741558540*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5486966876*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5781672245*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5886392505*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5926923372*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5938020500*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5926923372*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5886392505*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5781672245*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^24 + 5486966876*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^24 + 4741558540*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^24 + 3401034108*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^24 + 1826862750*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^24 + 659558400*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^24 + 138240000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^24 + 12288000*Subscript[z, 2]^20*Subscript[z, 3]^19*Subscript[z, 4]^24 + 12288000*Subscript[z, 1]^19*Subscript[z, 3]^20*Subscript[z, 4]^24 + 109056000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^24 + 423321600*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^24 + 975017700*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^24 + 1549479840*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^24 + 1919505540*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2077038630*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2132505600*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2154359010*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2162587800*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2162587800*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2154359010*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2132505600*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^24 + 2077038630*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^24 + 1919505540*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^24 + 1549479840*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^24 + 975017700*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^24 + 423321600*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^24 + 109056000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^24 + 12288000*Subscript[z, 2]^19*Subscript[z, 3]^20*Subscript[z, 4]^24 + 7219200*Subscript[z, 1]^18*Subscript[z, 3]^21*Subscript[z, 4]^24 + 52224000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^24 + 167608320*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^24 + 324517950*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^24 + 447116328*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^24 + 505155795*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^24 + 525311370*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^24 + 533063520*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^24 + 536316555*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^24 + 537207288*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^24 + 536316555*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^24 + 533063520*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^24 + 525311370*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^24 + 505155795*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^24 + 447116328*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^24 + 324517950*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^24 + 167608320*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^24 + 52224000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^24 + 7219200*Subscript[z, 2]^18*Subscript[z, 3]^21*Subscript[z, 4]^24 + 2304000*Subscript[z, 1]^17*Subscript[z, 3]^22*Subscript[z, 4]^24 + 13824000*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^24 + 36864000*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^24 + 60234750*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^24 + 73120500*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^24 + 77567625*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^24 + 79184250*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^24 + 79896375*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^24 + 80163000*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^24 + 80163000*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^24 + 79896375*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^24 + 79184250*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^24 + 77567625*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^24 + 73120500*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^24 + 60234750*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^24 + 36864000*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^24 + 13824000*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^24 + 2304000*Subscript[z, 2]^17*Subscript[z, 3]^22*Subscript[z, 4]^24 + 307200*Subscript[z, 1]^16*Subscript[z, 3]^23*Subscript[z, 4]^24 + 1536000*Subscript[z, 1]^15*Subscript[z, 2]*Subscript[z, 3]^23*Subscript[z, 4]^24 + 3379200*Subscript[z, 1]^14*Subscript[z, 2]^2*Subscript[z, 3]^23*Subscript[z, 4]^24 + 4652100*Subscript[z, 1]^13*Subscript[z, 2]^3*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5097300*Subscript[z, 1]^12*Subscript[z, 2]^4*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5245050*Subscript[z, 1]^11*Subscript[z, 2]^5*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5312850*Subscript[z, 1]^10*Subscript[z, 2]^6*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5340000*Subscript[z, 1]^9*Subscript[z, 2]^7*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5348400*Subscript[z, 1]^8*Subscript[z, 2]^8*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5340000*Subscript[z, 1]^7*Subscript[z, 2]^9*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5312850*Subscript[z, 1]^6*Subscript[z, 2]^10*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5245050*Subscript[z, 1]^5*Subscript[z, 2]^11*Subscript[z, 3]^23*Subscript[z, 4]^24 + 5097300*Subscript[z, 1]^4*Subscript[z, 2]^12*Subscript[z, 3]^23*Subscript[z, 4]^24 + 4652100*Subscript[z, 1]^3*Subscript[z, 2]^13*Subscript[z, 3]^23*Subscript[z, 4]^24 + 3379200*Subscript[z, 1]^2*Subscript[z, 2]^14*Subscript[z, 3]^23*Subscript[z, 4]^24 + 1536000*Subscript[z, 1]*Subscript[z, 2]^15*Subscript[z, 3]^23*Subscript[z, 4]^24 + 307200*Subscript[z, 2]^16*Subscript[z, 3]^23*Subscript[z, 4]^24 + 153600*Subscript[z, 1]^22*Subscript[z, 2]^16*Subscript[z, 4]^25 + 921600*Subscript[z, 1]^21*Subscript[z, 2]^17*Subscript[z, 4]^25 + 2304000*Subscript[z, 1]^20*Subscript[z, 2]^18*Subscript[z, 4]^25 + 3072000*Subscript[z, 1]^19*Subscript[z, 2]^19*Subscript[z, 4]^25 + 2304000*Subscript[z, 1]^18*Subscript[z, 2]^20*Subscript[z, 4]^25 + 921600*Subscript[z, 1]^17*Subscript[z, 2]^21*Subscript[z, 4]^25 + 153600*Subscript[z, 1]^16*Subscript[z, 2]^22*Subscript[z, 4]^25 + 768000*Subscript[z, 1]^22*Subscript[z, 2]^15*Subscript[z, 3]*Subscript[z, 4]^25 + 5529600*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^25 + 16896000*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^25 + 28416000*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^25 + 28416000*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^25 + 16896000*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^25 + 5529600*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^25 + 768000*Subscript[z, 1]^15*Subscript[z, 2]^22*Subscript[z, 3]*Subscript[z, 4]^25 + 1689600*Subscript[z, 1]^22*Subscript[z, 2]^14*Subscript[z, 3]^2*Subscript[z, 4]^25 + 14745600*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^25 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^25 + 113049600*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^25 + 142848000*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^25 + 113049600*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^25 + 54681600*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^25 + 14745600*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^25 + 1689600*Subscript[z, 1]^14*Subscript[z, 2]^22*Subscript[z, 3]^2*Subscript[z, 4]^25 + 2326050*Subscript[z, 1]^22*Subscript[z, 2]^13*Subscript[z, 3]^3*Subscript[z, 4]^25 + 24093900*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^25 + 106314750*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^25 + 264040650*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^25 + 408271050*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^25 + 408271050*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^25 + 264040650*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^25 + 106314750*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^25 + 24093900*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^25 + 2326050*Subscript[z, 1]^13*Subscript[z, 2]^22*Subscript[z, 3]^3*Subscript[z, 4]^25 + 2548650*Subscript[z, 1]^22*Subscript[z, 2]^12*Subscript[z, 3]^4*Subscript[z, 4]^25 + 29248200*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^25 + 146659740*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^25 + 422426940*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^25 + 774025050*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^25 + 943116600*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^25 + 774025050*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^25 + 422426940*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^25 + 146659740*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^25 + 29248200*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^25 + 2548650*Subscript[z, 1]^12*Subscript[z, 2]^22*Subscript[z, 3]^4*Subscript[z, 4]^25 + 2622525*Subscript[z, 1]^22*Subscript[z, 2]^11*Subscript[z, 3]^5*Subscript[z, 4]^25 + 31027050*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^25 + 165687975*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^25 + 524419590*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^25 + 1089037700*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^25 + 1554435300*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^25 + 1554435300*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^25 + 1089037700*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^25 + 524419590*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^25 + 165687975*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^25 + 31027050*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^25 + 2622525*Subscript[z, 1]^11*Subscript[z, 2]^22*Subscript[z, 3]^5*Subscript[z, 4]^25 + 2656425*Subscript[z, 1]^22*Subscript[z, 2]^10*Subscript[z, 3]^6*Subscript[z, 4]^25 + 31673700*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^25 + 172277100*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^25 + 567549165*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^25 + 1264499890*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^25 + 2010278250*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^25 + 2340135400*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^25 + 2010278250*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^25 + 1264499890*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^25 + 567549165*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^25 + 172277100*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^25 + 31673700*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^25 + 2656425*Subscript[z, 1]^10*Subscript[z, 2]^22*Subscript[z, 3]^6*Subscript[z, 4]^25 + 2670000*Subscript[z, 1]^22*Subscript[z, 2]^9*Subscript[z, 3]^7*Subscript[z, 4]^25 + 31958550*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^25 + 174812850*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^25 + 582627900*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^25 + 1333273990*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^25 + 2239203750*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^25 + 2873155000*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^25 + 2873155000*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^25 + 2239203750*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^25 + 1333273990*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^25 + 582627900*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^25 + 174812850*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^25 + 31958550*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^25 + 2670000*Subscript[z, 1]^9*Subscript[z, 2]^22*Subscript[z, 3]^7*Subscript[z, 4]^25 + 2674200*Subscript[z, 1]^22*Subscript[z, 2]^8*Subscript[z, 3]^8*Subscript[z, 4]^25 + 32065200*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^25 + 175876275*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^25 + 588561255*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^25 + 1357375230*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^25 + 2324086650*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^25 + 3123349890*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^25 + 3429124980*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^25 + 3123349890*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^25 + 2324086650*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^25 + 1357375230*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^25 + 588561255*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^25 + 175876275*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^25 + 32065200*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^25 + 2674200*Subscript[z, 1]^8*Subscript[z, 2]^22*Subscript[z, 3]^8*Subscript[z, 4]^25 + 2670000*Subscript[z, 1]^22*Subscript[z, 2]^7*Subscript[z, 3]^9*Subscript[z, 4]^25 + 32065200*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^25 + 176168040*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^25 + 590795520*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^25 + 1366653810*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^25 + 2353250850*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^25 + 3211837880*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^25 + 3679727700*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^25 + 3679727700*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^25 + 3211837880*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^25 + 2353250850*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^25 + 1366653810*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^25 + 590795520*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^25 + 176168040*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^25 + 32065200*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^25 + 2670000*Subscript[z, 1]^7*Subscript[z, 2]^22*Subscript[z, 3]^9*Subscript[z, 4]^25 + 2656425*Subscript[z, 1]^22*Subscript[z, 2]^6*Subscript[z, 3]^10*Subscript[z, 4]^25 + 31958550*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^25 + 175876275*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^25 + 590795520*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^25 + 1369195960*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^25 + 2363398350*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^25 + 3240515825*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^25 + 3764311290*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^25 + 3924438450*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^25 + 3764311290*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^25 + 3240515825*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^25 + 2363398350*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^25 + 1369195960*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^25 + 590795520*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^25 + 175876275*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^25 + 31958550*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^25 + 2656425*Subscript[z, 1]^6*Subscript[z, 2]^22*Subscript[z, 3]^10*Subscript[z, 4]^25 + 2622525*Subscript[z, 1]^22*Subscript[z, 2]^5*Subscript[z, 3]^11*Subscript[z, 4]^25 + 31673700*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^25 + 174812850*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^25 + 588561255*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^25 + 1366653810*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^25 + 2363398350*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^25 + 3247724910*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^25 + 3788436910*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^25 + 4002720870*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^25 + 4002720870*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^25 + 3788436910*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^25 + 3247724910*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^25 + 2363398350*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^25 + 1366653810*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^25 + 588561255*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^25 + 174812850*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^25 + 31673700*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^25 + 2622525*Subscript[z, 1]^5*Subscript[z, 2]^22*Subscript[z, 3]^11*Subscript[z, 4]^25 + 2548650*Subscript[z, 1]^22*Subscript[z, 2]^4*Subscript[z, 3]^12*Subscript[z, 4]^25 + 31027050*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^25 + 172277100*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^25 + 582627900*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^25 + 1357375230*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^25 + 2353250850*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^25 + 3240515825*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^25 + 3788436910*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^25 + 4019056000*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^25 + 4072859710*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^25 + 4019056000*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^25 + 3788436910*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^25 + 3240515825*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^25 + 2353250850*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^25 + 1357375230*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^25 + 582627900*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^25 + 172277100*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^25 + 31027050*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^25 + 2548650*Subscript[z, 1]^4*Subscript[z, 2]^22*Subscript[z, 3]^12*Subscript[z, 4]^25 + 2326050*Subscript[z, 1]^22*Subscript[z, 2]^3*Subscript[z, 3]^13*Subscript[z, 4]^25 + 29248200*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^25 + 165687975*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^25 + 567549165*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^25 + 1333273990*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^25 + 2324086650*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^25 + 3211837880*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^25 + 3764311290*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^25 + 4002720870*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^25 + 4072859710*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^25 + 4072859710*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^25 + 4002720870*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^25 + 3764311290*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^25 + 3211837880*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^25 + 2324086650*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^25 + 1333273990*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^25 + 567549165*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^25 + 165687975*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^25 + 29248200*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^25 + 2326050*Subscript[z, 1]^3*Subscript[z, 2]^22*Subscript[z, 3]^13*Subscript[z, 4]^25 + 1689600*Subscript[z, 1]^22*Subscript[z, 2]^2*Subscript[z, 3]^14*Subscript[z, 4]^25 + 24093900*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^25 + 146659740*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^25 + 524419590*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^25 + 1264499890*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^25 + 2239203750*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^25 + 3123349890*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^25 + 3679727700*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^25 + 3924438450*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^25 + 4002720870*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^25 + 4019056000*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^25 + 4002720870*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^25 + 3924438450*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^25 + 3679727700*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^25 + 3123349890*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^25 + 2239203750*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^25 + 1264499890*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^25 + 524419590*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^25 + 146659740*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^25 + 24093900*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^25 + 1689600*Subscript[z, 1]^2*Subscript[z, 2]^22*Subscript[z, 3]^14*Subscript[z, 4]^25 + 768000*Subscript[z, 1]^22*Subscript[z, 2]*Subscript[z, 3]^15*Subscript[z, 4]^25 + 14745600*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^25 + 106314750*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^25 + 422426940*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^25 + 1089037700*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^25 + 2010278250*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^25 + 2873155000*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3429124980*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3679727700*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3764311290*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3788436910*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3788436910*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3764311290*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3679727700*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^25 + 3429124980*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^25 + 2873155000*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^25 + 2010278250*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^25 + 1089037700*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^25 + 422426940*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^25 + 106314750*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^25 + 14745600*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^25 + 768000*Subscript[z, 1]*Subscript[z, 2]^22*Subscript[z, 3]^15*Subscript[z, 4]^25 + 153600*Subscript[z, 1]^22*Subscript[z, 3]^16*Subscript[z, 4]^25 + 5529600*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^25 + 54681600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^25 + 264040650*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^25 + 774025050*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^25 + 1554435300*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^25 + 2340135400*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^25 + 2873155000*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3123349890*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3211837880*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3240515825*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3247724910*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3240515825*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3211837880*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^25 + 3123349890*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^25 + 2873155000*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^25 + 2340135400*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^25 + 1554435300*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^25 + 774025050*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^25 + 264040650*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^25 + 54681600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^25 + 5529600*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^25 + 153600*Subscript[z, 2]^22*Subscript[z, 3]^16*Subscript[z, 4]^25 + 921600*Subscript[z, 1]^21*Subscript[z, 3]^17*Subscript[z, 4]^25 + 16896000*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^25 + 113049600*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^25 + 408271050*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^25 + 943116600*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^25 + 1554435300*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2010278250*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2239203750*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2324086650*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2353250850*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2363398350*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2363398350*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2353250850*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2324086650*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2239203750*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2010278250*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^25 + 1554435300*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^25 + 943116600*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^25 + 408271050*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^25 + 113049600*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^25 + 16896000*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^25 + 921600*Subscript[z, 2]^21*Subscript[z, 3]^17*Subscript[z, 4]^25 + 2304000*Subscript[z, 1]^20*Subscript[z, 3]^18*Subscript[z, 4]^25 + 28416000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^25 + 142848000*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^25 + 408271050*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^25 + 774025050*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1089037700*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1264499890*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1333273990*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1357375230*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1366653810*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1369195960*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1366653810*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1357375230*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1333273990*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1264499890*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^25 + 1089037700*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^25 + 774025050*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^25 + 408271050*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^25 + 142848000*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^25 + 28416000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^25 + 2304000*Subscript[z, 2]^20*Subscript[z, 3]^18*Subscript[z, 4]^25 + 3072000*Subscript[z, 1]^19*Subscript[z, 3]^19*Subscript[z, 4]^25 + 28416000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^25 + 113049600*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^25 + 264040650*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^25 + 422426940*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^25 + 524419590*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^25 + 567549165*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^25 + 582627900*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^25 + 588561255*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^25 + 590795520*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^25 + 590795520*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^25 + 588561255*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^25 + 582627900*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^25 + 567549165*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^25 + 524419590*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^25 + 422426940*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^25 + 264040650*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^25 + 113049600*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^25 + 28416000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^25 + 3072000*Subscript[z, 2]^19*Subscript[z, 3]^19*Subscript[z, 4]^25 + 2304000*Subscript[z, 1]^18*Subscript[z, 3]^20*Subscript[z, 4]^25 + 16896000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^25 + 54681600*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^25 + 106314750*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^25 + 146659740*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^25 + 165687975*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^25 + 172277100*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^25 + 174812850*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^25 + 175876275*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^25 + 176168040*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^25 + 175876275*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^25 + 174812850*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^25 + 172277100*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^25 + 165687975*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^25 + 146659740*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^25 + 106314750*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^25 + 54681600*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^25 + 16896000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^25 + 2304000*Subscript[z, 2]^18*Subscript[z, 3]^20*Subscript[z, 4]^25 + 921600*Subscript[z, 1]^17*Subscript[z, 3]^21*Subscript[z, 4]^25 + 5529600*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^25 + 14745600*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^25 + 24093900*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^25 + 29248200*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^25 + 31027050*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^25 + 31673700*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^25 + 31958550*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^25 + 32065200*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^25 + 32065200*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^25 + 31958550*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^25 + 31673700*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^25 + 31027050*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^25 + 29248200*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^25 + 24093900*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^25 + 14745600*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^25 + 5529600*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^25 + 921600*Subscript[z, 2]^17*Subscript[z, 3]^21*Subscript[z, 4]^25 + 153600*Subscript[z, 1]^16*Subscript[z, 3]^22*Subscript[z, 4]^25 + 768000*Subscript[z, 1]^15*Subscript[z, 2]*Subscript[z, 3]^22*Subscript[z, 4]^25 + 1689600*Subscript[z, 1]^14*Subscript[z, 2]^2*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2326050*Subscript[z, 1]^13*Subscript[z, 2]^3*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2548650*Subscript[z, 1]^12*Subscript[z, 2]^4*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2622525*Subscript[z, 1]^11*Subscript[z, 2]^5*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2656425*Subscript[z, 1]^10*Subscript[z, 2]^6*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2670000*Subscript[z, 1]^9*Subscript[z, 2]^7*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2674200*Subscript[z, 1]^8*Subscript[z, 2]^8*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2670000*Subscript[z, 1]^7*Subscript[z, 2]^9*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2656425*Subscript[z, 1]^6*Subscript[z, 2]^10*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2622525*Subscript[z, 1]^5*Subscript[z, 2]^11*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2548650*Subscript[z, 1]^4*Subscript[z, 2]^12*Subscript[z, 3]^22*Subscript[z, 4]^25 + 2326050*Subscript[z, 1]^3*Subscript[z, 2]^13*Subscript[z, 3]^22*Subscript[z, 4]^25 + 1689600*Subscript[z, 1]^2*Subscript[z, 2]^14*Subscript[z, 3]^22*Subscript[z, 4]^25 + 768000*Subscript[z, 1]*Subscript[z, 2]^15*Subscript[z, 3]^22*Subscript[z, 4]^25 + 153600*Subscript[z, 2]^16*Subscript[z, 3]^22*Subscript[z, 4]^25 + 30720*Subscript[z, 1]^21*Subscript[z, 2]^16*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^20*Subscript[z, 2]^17*Subscript[z, 4]^26 + 307200*Subscript[z, 1]^19*Subscript[z, 2]^18*Subscript[z, 4]^26 + 307200*Subscript[z, 1]^18*Subscript[z, 2]^19*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^17*Subscript[z, 2]^20*Subscript[z, 4]^26 + 30720*Subscript[z, 1]^16*Subscript[z, 2]^21*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^21*Subscript[z, 2]^15*Subscript[z, 3]*Subscript[z, 4]^26 + 921600*Subscript[z, 1]^20*Subscript[z, 2]^16*Subscript[z, 3]*Subscript[z, 4]^26 + 2304000*Subscript[z, 1]^19*Subscript[z, 2]^17*Subscript[z, 3]*Subscript[z, 4]^26 + 3072000*Subscript[z, 1]^18*Subscript[z, 2]^18*Subscript[z, 3]*Subscript[z, 4]^26 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]^19*Subscript[z, 3]*Subscript[z, 4]^26 + 921600*Subscript[z, 1]^16*Subscript[z, 2]^20*Subscript[z, 3]*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^15*Subscript[z, 2]^21*Subscript[z, 3]*Subscript[z, 4]^26 + 337920*Subscript[z, 1]^21*Subscript[z, 2]^14*Subscript[z, 3]^2*Subscript[z, 4]^26 + 2457600*Subscript[z, 1]^20*Subscript[z, 2]^15*Subscript[z, 3]^2*Subscript[z, 4]^26 + 7557120*Subscript[z, 1]^19*Subscript[z, 2]^16*Subscript[z, 3]^2*Subscript[z, 4]^26 + 12748800*Subscript[z, 1]^18*Subscript[z, 2]^17*Subscript[z, 3]^2*Subscript[z, 4]^26 + 12748800*Subscript[z, 1]^17*Subscript[z, 2]^18*Subscript[z, 3]^2*Subscript[z, 4]^26 + 7557120*Subscript[z, 1]^16*Subscript[z, 2]^19*Subscript[z, 3]^2*Subscript[z, 4]^26 + 2457600*Subscript[z, 1]^15*Subscript[z, 2]^20*Subscript[z, 3]^2*Subscript[z, 4]^26 + 337920*Subscript[z, 1]^14*Subscript[z, 2]^21*Subscript[z, 3]^2*Subscript[z, 4]^26 + 465210*Subscript[z, 1]^21*Subscript[z, 2]^13*Subscript[z, 3]^3*Subscript[z, 4]^26 + 4015650*Subscript[z, 1]^20*Subscript[z, 2]^14*Subscript[z, 3]^3*Subscript[z, 4]^26 + 14789700*Subscript[z, 1]^19*Subscript[z, 2]^15*Subscript[z, 3]^3*Subscript[z, 4]^26 + 30461310*Subscript[z, 1]^18*Subscript[z, 2]^16*Subscript[z, 3]^3*Subscript[z, 4]^26 + 38444100*Subscript[z, 1]^17*Subscript[z, 2]^17*Subscript[z, 3]^3*Subscript[z, 4]^26 + 30461310*Subscript[z, 1]^16*Subscript[z, 2]^18*Subscript[z, 3]^3*Subscript[z, 4]^26 + 14789700*Subscript[z, 1]^15*Subscript[z, 2]^19*Subscript[z, 3]^3*Subscript[z, 4]^26 + 4015650*Subscript[z, 1]^14*Subscript[z, 2]^20*Subscript[z, 3]^3*Subscript[z, 4]^26 + 465210*Subscript[z, 1]^13*Subscript[z, 2]^21*Subscript[z, 3]^3*Subscript[z, 4]^26 + 509730*Subscript[z, 1]^21*Subscript[z, 2]^12*Subscript[z, 3]^4*Subscript[z, 4]^26 + 4874700*Subscript[z, 1]^20*Subscript[z, 2]^13*Subscript[z, 3]^4*Subscript[z, 4]^26 + 20441598*Subscript[z, 1]^19*Subscript[z, 2]^14*Subscript[z, 3]^4*Subscript[z, 4]^26 + 49254090*Subscript[z, 1]^18*Subscript[z, 2]^15*Subscript[z, 3]^4*Subscript[z, 4]^26 + 75089610*Subscript[z, 1]^17*Subscript[z, 2]^16*Subscript[z, 3]^4*Subscript[z, 4]^26 + 75089610*Subscript[z, 1]^16*Subscript[z, 2]^17*Subscript[z, 3]^4*Subscript[z, 4]^26 + 49254090*Subscript[z, 1]^15*Subscript[z, 2]^18*Subscript[z, 3]^4*Subscript[z, 4]^26 + 20441598*Subscript[z, 1]^14*Subscript[z, 2]^19*Subscript[z, 3]^4*Subscript[z, 4]^26 + 4874700*Subscript[z, 1]^13*Subscript[z, 2]^20*Subscript[z, 3]^4*Subscript[z, 4]^26 + 509730*Subscript[z, 1]^12*Subscript[z, 2]^21*Subscript[z, 3]^4*Subscript[z, 4]^26 + 524505*Subscript[z, 1]^21*Subscript[z, 2]^11*Subscript[z, 3]^5*Subscript[z, 4]^26 + 5171175*Subscript[z, 1]^20*Subscript[z, 2]^12*Subscript[z, 3]^5*Subscript[z, 4]^26 + 23091720*Subscript[z, 1]^19*Subscript[z, 2]^13*Subscript[z, 3]^5*Subscript[z, 4]^26 + 61350600*Subscript[z, 1]^18*Subscript[z, 2]^14*Subscript[z, 3]^5*Subscript[z, 4]^26 + 107202850*Subscript[z, 1]^17*Subscript[z, 2]^15*Subscript[z, 3]^5*Subscript[z, 4]^26 + 128594600*Subscript[z, 1]^16*Subscript[z, 2]^16*Subscript[z, 3]^5*Subscript[z, 4]^26 + 107202850*Subscript[z, 1]^15*Subscript[z, 2]^17*Subscript[z, 3]^5*Subscript[z, 4]^26 + 61350600*Subscript[z, 1]^14*Subscript[z, 2]^18*Subscript[z, 3]^5*Subscript[z, 4]^26 + 23091720*Subscript[z, 1]^13*Subscript[z, 2]^19*Subscript[z, 3]^5*Subscript[z, 4]^26 + 5171175*Subscript[z, 1]^12*Subscript[z, 2]^20*Subscript[z, 3]^5*Subscript[z, 4]^26 + 524505*Subscript[z, 1]^11*Subscript[z, 2]^21*Subscript[z, 3]^5*Subscript[z, 4]^26 + 531285*Subscript[z, 1]^21*Subscript[z, 2]^10*Subscript[z, 3]^6*Subscript[z, 4]^26 + 5278950*Subscript[z, 1]^20*Subscript[z, 2]^11*Subscript[z, 3]^6*Subscript[z, 4]^26 + 24005295*Subscript[z, 1]^19*Subscript[z, 2]^12*Subscript[z, 3]^6*Subscript[z, 4]^26 + 66412818*Subscript[z, 1]^18*Subscript[z, 2]^13*Subscript[z, 3]^6*Subscript[z, 4]^26 + 125136560*Subscript[z, 1]^17*Subscript[z, 2]^14*Subscript[z, 3]^6*Subscript[z, 4]^26 + 169716240*Subscript[z, 1]^16*Subscript[z, 2]^15*Subscript[z, 3]^6*Subscript[z, 4]^26 + 169716240*Subscript[z, 1]^15*Subscript[z, 2]^16*Subscript[z, 3]^6*Subscript[z, 4]^26 + 125136560*Subscript[z, 1]^14*Subscript[z, 2]^17*Subscript[z, 3]^6*Subscript[z, 4]^26 + 66412818*Subscript[z, 1]^13*Subscript[z, 2]^18*Subscript[z, 3]^6*Subscript[z, 4]^26 + 24005295*Subscript[z, 1]^12*Subscript[z, 2]^19*Subscript[z, 3]^6*Subscript[z, 4]^26 + 5278950*Subscript[z, 1]^11*Subscript[z, 2]^20*Subscript[z, 3]^6*Subscript[z, 4]^26 + 531285*Subscript[z, 1]^10*Subscript[z, 2]^21*Subscript[z, 3]^6*Subscript[z, 4]^26 + 534000*Subscript[z, 1]^21*Subscript[z, 2]^9*Subscript[z, 3]^7*Subscript[z, 4]^26 + 5326425*Subscript[z, 1]^20*Subscript[z, 2]^10*Subscript[z, 3]^7*Subscript[z, 4]^26 + 24357195*Subscript[z, 1]^19*Subscript[z, 2]^11*Subscript[z, 3]^7*Subscript[z, 4]^26 + 68163090*Subscript[z, 1]^18*Subscript[z, 2]^12*Subscript[z, 3]^7*Subscript[z, 4]^26 + 132078890*Subscript[z, 1]^17*Subscript[z, 2]^13*Subscript[z, 3]^7*Subscript[z, 4]^26 + 190625300*Subscript[z, 1]^16*Subscript[z, 2]^14*Subscript[z, 3]^7*Subscript[z, 4]^26 + 214289460*Subscript[z, 1]^15*Subscript[z, 2]^15*Subscript[z, 3]^7*Subscript[z, 4]^26 + 190625300*Subscript[z, 1]^14*Subscript[z, 2]^16*Subscript[z, 3]^7*Subscript[z, 4]^26 + 132078890*Subscript[z, 1]^13*Subscript[z, 2]^17*Subscript[z, 3]^7*Subscript[z, 4]^26 + 68163090*Subscript[z, 1]^12*Subscript[z, 2]^18*Subscript[z, 3]^7*Subscript[z, 4]^26 + 24357195*Subscript[z, 1]^11*Subscript[z, 2]^19*Subscript[z, 3]^7*Subscript[z, 4]^26 + 5326425*Subscript[z, 1]^10*Subscript[z, 2]^20*Subscript[z, 3]^7*Subscript[z, 4]^26 + 534000*Subscript[z, 1]^9*Subscript[z, 2]^21*Subscript[z, 3]^7*Subscript[z, 4]^26 + 534840*Subscript[z, 1]^21*Subscript[z, 2]^8*Subscript[z, 3]^8*Subscript[z, 4]^26 + 5344200*Subscript[z, 1]^20*Subscript[z, 2]^9*Subscript[z, 3]^8*Subscript[z, 4]^26 + 24504630*Subscript[z, 1]^19*Subscript[z, 2]^10*Subscript[z, 3]^8*Subscript[z, 4]^26 + 68850426*Subscript[z, 1]^18*Subscript[z, 2]^11*Subscript[z, 3]^8*Subscript[z, 4]^26 + 134461530*Subscript[z, 1]^17*Subscript[z, 2]^12*Subscript[z, 3]^8*Subscript[z, 4]^26 + 198276910*Subscript[z, 1]^16*Subscript[z, 2]^13*Subscript[z, 3]^8*Subscript[z, 4]^26 + 235767768*Subscript[z, 1]^15*Subscript[z, 2]^14*Subscript[z, 3]^8*Subscript[z, 4]^26 + 235767768*Subscript[z, 1]^14*Subscript[z, 2]^15*Subscript[z, 3]^8*Subscript[z, 4]^26 + 198276910*Subscript[z, 1]^13*Subscript[z, 2]^16*Subscript[z, 3]^8*Subscript[z, 4]^26 + 134461530*Subscript[z, 1]^12*Subscript[z, 2]^17*Subscript[z, 3]^8*Subscript[z, 4]^26 + 68850426*Subscript[z, 1]^11*Subscript[z, 2]^18*Subscript[z, 3]^8*Subscript[z, 4]^26 + 24504630*Subscript[z, 1]^10*Subscript[z, 2]^19*Subscript[z, 3]^8*Subscript[z, 4]^26 + 5344200*Subscript[z, 1]^9*Subscript[z, 2]^20*Subscript[z, 3]^8*Subscript[z, 4]^26 + 534840*Subscript[z, 1]^8*Subscript[z, 2]^21*Subscript[z, 3]^8*Subscript[z, 4]^26 + 534000*Subscript[z, 1]^21*Subscript[z, 2]^7*Subscript[z, 3]^9*Subscript[z, 4]^26 + 5344200*Subscript[z, 1]^20*Subscript[z, 2]^8*Subscript[z, 3]^9*Subscript[z, 4]^26 + 24545208*Subscript[z, 1]^19*Subscript[z, 2]^9*Subscript[z, 3]^9*Subscript[z, 4]^26 + 69109266*Subscript[z, 1]^18*Subscript[z, 2]^10*Subscript[z, 3]^9*Subscript[z, 4]^26 + 135371070*Subscript[z, 1]^17*Subscript[z, 2]^11*Subscript[z, 3]^9*Subscript[z, 4]^26 + 200817570*Subscript[z, 1]^16*Subscript[z, 2]^12*Subscript[z, 3]^9*Subscript[z, 4]^26 + 243273096*Subscript[z, 1]^15*Subscript[z, 2]^13*Subscript[z, 3]^9*Subscript[z, 4]^26 + 256904676*Subscript[z, 1]^14*Subscript[z, 2]^14*Subscript[z, 3]^9*Subscript[z, 4]^26 + 243273096*Subscript[z, 1]^13*Subscript[z, 2]^15*Subscript[z, 3]^9*Subscript[z, 4]^26 + 200817570*Subscript[z, 1]^12*Subscript[z, 2]^16*Subscript[z, 3]^9*Subscript[z, 4]^26 + 135371070*Subscript[z, 1]^11*Subscript[z, 2]^17*Subscript[z, 3]^9*Subscript[z, 4]^26 + 69109266*Subscript[z, 1]^10*Subscript[z, 2]^18*Subscript[z, 3]^9*Subscript[z, 4]^26 + 24545208*Subscript[z, 1]^9*Subscript[z, 2]^19*Subscript[z, 3]^9*Subscript[z, 4]^26 + 5344200*Subscript[z, 1]^8*Subscript[z, 2]^20*Subscript[z, 3]^9*Subscript[z, 4]^26 + 534000*Subscript[z, 1]^7*Subscript[z, 2]^21*Subscript[z, 3]^9*Subscript[z, 4]^26 + 531285*Subscript[z, 1]^21*Subscript[z, 2]^6*Subscript[z, 3]^10*Subscript[z, 4]^26 + 5326425*Subscript[z, 1]^20*Subscript[z, 2]^7*Subscript[z, 3]^10*Subscript[z, 4]^26 + 24504630*Subscript[z, 1]^19*Subscript[z, 2]^8*Subscript[z, 3]^10*Subscript[z, 4]^26 + 69109266*Subscript[z, 1]^18*Subscript[z, 2]^9*Subscript[z, 3]^10*Subscript[z, 4]^26 + 135620660*Subscript[z, 1]^17*Subscript[z, 2]^10*Subscript[z, 3]^10*Subscript[z, 4]^26 + 201687940*Subscript[z, 1]^16*Subscript[z, 2]^11*Subscript[z, 3]^10*Subscript[z, 4]^26 + 245597655*Subscript[z, 1]^15*Subscript[z, 2]^12*Subscript[z, 3]^10*Subscript[z, 4]^26 + 263991507*Subscript[z, 1]^14*Subscript[z, 2]^13*Subscript[z, 3]^10*Subscript[z, 4]^26 + 263991507*Subscript[z, 1]^13*Subscript[z, 2]^14*Subscript[z, 3]^10*Subscript[z, 4]^26 + 245597655*Subscript[z, 1]^12*Subscript[z, 2]^15*Subscript[z, 3]^10*Subscript[z, 4]^26 + 201687940*Subscript[z, 1]^11*Subscript[z, 2]^16*Subscript[z, 3]^10*Subscript[z, 4]^26 + 135620660*Subscript[z, 1]^10*Subscript[z, 2]^17*Subscript[z, 3]^10*Subscript[z, 4]^26 + 69109266*Subscript[z, 1]^9*Subscript[z, 2]^18*Subscript[z, 3]^10*Subscript[z, 4]^26 + 24504630*Subscript[z, 1]^8*Subscript[z, 2]^19*Subscript[z, 3]^10*Subscript[z, 4]^26 + 5326425*Subscript[z, 1]^7*Subscript[z, 2]^20*Subscript[z, 3]^10*Subscript[z, 4]^26 + 531285*Subscript[z, 1]^6*Subscript[z, 2]^21*Subscript[z, 3]^10*Subscript[z, 4]^26 + 524505*Subscript[z, 1]^21*Subscript[z, 2]^5*Subscript[z, 3]^11*Subscript[z, 4]^26 + 5278950*Subscript[z, 1]^20*Subscript[z, 2]^6*Subscript[z, 3]^11*Subscript[z, 4]^26 + 24357195*Subscript[z, 1]^19*Subscript[z, 2]^7*Subscript[z, 3]^11*Subscript[z, 4]^26 + 68850426*Subscript[z, 1]^18*Subscript[z, 2]^8*Subscript[z, 3]^11*Subscript[z, 4]^26 + 135371070*Subscript[z, 1]^17*Subscript[z, 2]^9*Subscript[z, 3]^11*Subscript[z, 4]^26 + 201687940*Subscript[z, 1]^16*Subscript[z, 2]^10*Subscript[z, 3]^11*Subscript[z, 4]^26 + 246169102*Subscript[z, 1]^15*Subscript[z, 2]^11*Subscript[z, 3]^11*Subscript[z, 4]^26 + 265920625*Subscript[z, 1]^14*Subscript[z, 2]^12*Subscript[z, 3]^11*Subscript[z, 4]^26 + 270632042*Subscript[z, 1]^13*Subscript[z, 2]^13*Subscript[z, 3]^11*Subscript[z, 4]^26 + 265920625*Subscript[z, 1]^12*Subscript[z, 2]^14*Subscript[z, 3]^11*Subscript[z, 4]^26 + 246169102*Subscript[z, 1]^11*Subscript[z, 2]^15*Subscript[z, 3]^11*Subscript[z, 4]^26 + 201687940*Subscript[z, 1]^10*Subscript[z, 2]^16*Subscript[z, 3]^11*Subscript[z, 4]^26 + 135371070*Subscript[z, 1]^9*Subscript[z, 2]^17*Subscript[z, 3]^11*Subscript[z, 4]^26 + 68850426*Subscript[z, 1]^8*Subscript[z, 2]^18*Subscript[z, 3]^11*Subscript[z, 4]^26 + 24357195*Subscript[z, 1]^7*Subscript[z, 2]^19*Subscript[z, 3]^11*Subscript[z, 4]^26 + 5278950*Subscript[z, 1]^6*Subscript[z, 2]^20*Subscript[z, 3]^11*Subscript[z, 4]^26 + 524505*Subscript[z, 1]^5*Subscript[z, 2]^21*Subscript[z, 3]^11*Subscript[z, 4]^26 + 509730*Subscript[z, 1]^21*Subscript[z, 2]^4*Subscript[z, 3]^12*Subscript[z, 4]^26 + 5171175*Subscript[z, 1]^20*Subscript[z, 2]^5*Subscript[z, 3]^12*Subscript[z, 4]^26 + 24005295*Subscript[z, 1]^19*Subscript[z, 2]^6*Subscript[z, 3]^12*Subscript[z, 4]^26 + 68163090*Subscript[z, 1]^18*Subscript[z, 2]^7*Subscript[z, 3]^12*Subscript[z, 4]^26 + 134461530*Subscript[z, 1]^17*Subscript[z, 2]^8*Subscript[z, 3]^12*Subscript[z, 4]^26 + 200817570*Subscript[z, 1]^16*Subscript[z, 2]^9*Subscript[z, 3]^12*Subscript[z, 4]^26 + 245597655*Subscript[z, 1]^15*Subscript[z, 2]^10*Subscript[z, 3]^12*Subscript[z, 4]^26 + 265920625*Subscript[z, 1]^14*Subscript[z, 2]^11*Subscript[z, 3]^12*Subscript[z, 4]^26 + 271969950*Subscript[z, 1]^13*Subscript[z, 2]^12*Subscript[z, 3]^12*Subscript[z, 4]^26 + 271969950*Subscript[z, 1]^12*Subscript[z, 2]^13*Subscript[z, 3]^12*Subscript[z, 4]^26 + 265920625*Subscript[z, 1]^11*Subscript[z, 2]^14*Subscript[z, 3]^12*Subscript[z, 4]^26 + 245597655*Subscript[z, 1]^10*Subscript[z, 2]^15*Subscript[z, 3]^12*Subscript[z, 4]^26 + 200817570*Subscript[z, 1]^9*Subscript[z, 2]^16*Subscript[z, 3]^12*Subscript[z, 4]^26 + 134461530*Subscript[z, 1]^8*Subscript[z, 2]^17*Subscript[z, 3]^12*Subscript[z, 4]^26 + 68163090*Subscript[z, 1]^7*Subscript[z, 2]^18*Subscript[z, 3]^12*Subscript[z, 4]^26 + 24005295*Subscript[z, 1]^6*Subscript[z, 2]^19*Subscript[z, 3]^12*Subscript[z, 4]^26 + 5171175*Subscript[z, 1]^5*Subscript[z, 2]^20*Subscript[z, 3]^12*Subscript[z, 4]^26 + 509730*Subscript[z, 1]^4*Subscript[z, 2]^21*Subscript[z, 3]^12*Subscript[z, 4]^26 + 465210*Subscript[z, 1]^21*Subscript[z, 2]^3*Subscript[z, 3]^13*Subscript[z, 4]^26 + 4874700*Subscript[z, 1]^20*Subscript[z, 2]^4*Subscript[z, 3]^13*Subscript[z, 4]^26 + 23091720*Subscript[z, 1]^19*Subscript[z, 2]^5*Subscript[z, 3]^13*Subscript[z, 4]^26 + 66412818*Subscript[z, 1]^18*Subscript[z, 2]^6*Subscript[z, 3]^13*Subscript[z, 4]^26 + 132078890*Subscript[z, 1]^17*Subscript[z, 2]^7*Subscript[z, 3]^13*Subscript[z, 4]^26 + 198276910*Subscript[z, 1]^16*Subscript[z, 2]^8*Subscript[z, 3]^13*Subscript[z, 4]^26 + 243273096*Subscript[z, 1]^15*Subscript[z, 2]^9*Subscript[z, 3]^13*Subscript[z, 4]^26 + 263991507*Subscript[z, 1]^14*Subscript[z, 2]^10*Subscript[z, 3]^13*Subscript[z, 4]^26 + 270632042*Subscript[z, 1]^13*Subscript[z, 2]^11*Subscript[z, 3]^13*Subscript[z, 4]^26 + 271969950*Subscript[z, 1]^12*Subscript[z, 2]^12*Subscript[z, 3]^13*Subscript[z, 4]^26 + 270632042*Subscript[z, 1]^11*Subscript[z, 2]^13*Subscript[z, 3]^13*Subscript[z, 4]^26 + 263991507*Subscript[z, 1]^10*Subscript[z, 2]^14*Subscript[z, 3]^13*Subscript[z, 4]^26 + 243273096*Subscript[z, 1]^9*Subscript[z, 2]^15*Subscript[z, 3]^13*Subscript[z, 4]^26 + 198276910*Subscript[z, 1]^8*Subscript[z, 2]^16*Subscript[z, 3]^13*Subscript[z, 4]^26 + 132078890*Subscript[z, 1]^7*Subscript[z, 2]^17*Subscript[z, 3]^13*Subscript[z, 4]^26 + 66412818*Subscript[z, 1]^6*Subscript[z, 2]^18*Subscript[z, 3]^13*Subscript[z, 4]^26 + 23091720*Subscript[z, 1]^5*Subscript[z, 2]^19*Subscript[z, 3]^13*Subscript[z, 4]^26 + 4874700*Subscript[z, 1]^4*Subscript[z, 2]^20*Subscript[z, 3]^13*Subscript[z, 4]^26 + 465210*Subscript[z, 1]^3*Subscript[z, 2]^21*Subscript[z, 3]^13*Subscript[z, 4]^26 + 337920*Subscript[z, 1]^21*Subscript[z, 2]^2*Subscript[z, 3]^14*Subscript[z, 4]^26 + 4015650*Subscript[z, 1]^20*Subscript[z, 2]^3*Subscript[z, 3]^14*Subscript[z, 4]^26 + 20441598*Subscript[z, 1]^19*Subscript[z, 2]^4*Subscript[z, 3]^14*Subscript[z, 4]^26 + 61350600*Subscript[z, 1]^18*Subscript[z, 2]^5*Subscript[z, 3]^14*Subscript[z, 4]^26 + 125136560*Subscript[z, 1]^17*Subscript[z, 2]^6*Subscript[z, 3]^14*Subscript[z, 4]^26 + 190625300*Subscript[z, 1]^16*Subscript[z, 2]^7*Subscript[z, 3]^14*Subscript[z, 4]^26 + 235767768*Subscript[z, 1]^15*Subscript[z, 2]^8*Subscript[z, 3]^14*Subscript[z, 4]^26 + 256904676*Subscript[z, 1]^14*Subscript[z, 2]^9*Subscript[z, 3]^14*Subscript[z, 4]^26 + 263991507*Subscript[z, 1]^13*Subscript[z, 2]^10*Subscript[z, 3]^14*Subscript[z, 4]^26 + 265920625*Subscript[z, 1]^12*Subscript[z, 2]^11*Subscript[z, 3]^14*Subscript[z, 4]^26 + 265920625*Subscript[z, 1]^11*Subscript[z, 2]^12*Subscript[z, 3]^14*Subscript[z, 4]^26 + 263991507*Subscript[z, 1]^10*Subscript[z, 2]^13*Subscript[z, 3]^14*Subscript[z, 4]^26 + 256904676*Subscript[z, 1]^9*Subscript[z, 2]^14*Subscript[z, 3]^14*Subscript[z, 4]^26 + 235767768*Subscript[z, 1]^8*Subscript[z, 2]^15*Subscript[z, 3]^14*Subscript[z, 4]^26 + 190625300*Subscript[z, 1]^7*Subscript[z, 2]^16*Subscript[z, 3]^14*Subscript[z, 4]^26 + 125136560*Subscript[z, 1]^6*Subscript[z, 2]^17*Subscript[z, 3]^14*Subscript[z, 4]^26 + 61350600*Subscript[z, 1]^5*Subscript[z, 2]^18*Subscript[z, 3]^14*Subscript[z, 4]^26 + 20441598*Subscript[z, 1]^4*Subscript[z, 2]^19*Subscript[z, 3]^14*Subscript[z, 4]^26 + 4015650*Subscript[z, 1]^3*Subscript[z, 2]^20*Subscript[z, 3]^14*Subscript[z, 4]^26 + 337920*Subscript[z, 1]^2*Subscript[z, 2]^21*Subscript[z, 3]^14*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^21*Subscript[z, 2]*Subscript[z, 3]^15*Subscript[z, 4]^26 + 2457600*Subscript[z, 1]^20*Subscript[z, 2]^2*Subscript[z, 3]^15*Subscript[z, 4]^26 + 14789700*Subscript[z, 1]^19*Subscript[z, 2]^3*Subscript[z, 3]^15*Subscript[z, 4]^26 + 49254090*Subscript[z, 1]^18*Subscript[z, 2]^4*Subscript[z, 3]^15*Subscript[z, 4]^26 + 107202850*Subscript[z, 1]^17*Subscript[z, 2]^5*Subscript[z, 3]^15*Subscript[z, 4]^26 + 169716240*Subscript[z, 1]^16*Subscript[z, 2]^6*Subscript[z, 3]^15*Subscript[z, 4]^26 + 214289460*Subscript[z, 1]^15*Subscript[z, 2]^7*Subscript[z, 3]^15*Subscript[z, 4]^26 + 235767768*Subscript[z, 1]^14*Subscript[z, 2]^8*Subscript[z, 3]^15*Subscript[z, 4]^26 + 243273096*Subscript[z, 1]^13*Subscript[z, 2]^9*Subscript[z, 3]^15*Subscript[z, 4]^26 + 245597655*Subscript[z, 1]^12*Subscript[z, 2]^10*Subscript[z, 3]^15*Subscript[z, 4]^26 + 246169102*Subscript[z, 1]^11*Subscript[z, 2]^11*Subscript[z, 3]^15*Subscript[z, 4]^26 + 245597655*Subscript[z, 1]^10*Subscript[z, 2]^12*Subscript[z, 3]^15*Subscript[z, 4]^26 + 243273096*Subscript[z, 1]^9*Subscript[z, 2]^13*Subscript[z, 3]^15*Subscript[z, 4]^26 + 235767768*Subscript[z, 1]^8*Subscript[z, 2]^14*Subscript[z, 3]^15*Subscript[z, 4]^26 + 214289460*Subscript[z, 1]^7*Subscript[z, 2]^15*Subscript[z, 3]^15*Subscript[z, 4]^26 + 169716240*Subscript[z, 1]^6*Subscript[z, 2]^16*Subscript[z, 3]^15*Subscript[z, 4]^26 + 107202850*Subscript[z, 1]^5*Subscript[z, 2]^17*Subscript[z, 3]^15*Subscript[z, 4]^26 + 49254090*Subscript[z, 1]^4*Subscript[z, 2]^18*Subscript[z, 3]^15*Subscript[z, 4]^26 + 14789700*Subscript[z, 1]^3*Subscript[z, 2]^19*Subscript[z, 3]^15*Subscript[z, 4]^26 + 2457600*Subscript[z, 1]^2*Subscript[z, 2]^20*Subscript[z, 3]^15*Subscript[z, 4]^26 + 153600*Subscript[z, 1]*Subscript[z, 2]^21*Subscript[z, 3]^15*Subscript[z, 4]^26 + 30720*Subscript[z, 1]^21*Subscript[z, 3]^16*Subscript[z, 4]^26 + 921600*Subscript[z, 1]^20*Subscript[z, 2]*Subscript[z, 3]^16*Subscript[z, 4]^26 + 7557120*Subscript[z, 1]^19*Subscript[z, 2]^2*Subscript[z, 3]^16*Subscript[z, 4]^26 + 30461310*Subscript[z, 1]^18*Subscript[z, 2]^3*Subscript[z, 3]^16*Subscript[z, 4]^26 + 75089610*Subscript[z, 1]^17*Subscript[z, 2]^4*Subscript[z, 3]^16*Subscript[z, 4]^26 + 128594600*Subscript[z, 1]^16*Subscript[z, 2]^5*Subscript[z, 3]^16*Subscript[z, 4]^26 + 169716240*Subscript[z, 1]^15*Subscript[z, 2]^6*Subscript[z, 3]^16*Subscript[z, 4]^26 + 190625300*Subscript[z, 1]^14*Subscript[z, 2]^7*Subscript[z, 3]^16*Subscript[z, 4]^26 + 198276910*Subscript[z, 1]^13*Subscript[z, 2]^8*Subscript[z, 3]^16*Subscript[z, 4]^26 + 200817570*Subscript[z, 1]^12*Subscript[z, 2]^9*Subscript[z, 3]^16*Subscript[z, 4]^26 + 201687940*Subscript[z, 1]^11*Subscript[z, 2]^10*Subscript[z, 3]^16*Subscript[z, 4]^26 + 201687940*Subscript[z, 1]^10*Subscript[z, 2]^11*Subscript[z, 3]^16*Subscript[z, 4]^26 + 200817570*Subscript[z, 1]^9*Subscript[z, 2]^12*Subscript[z, 3]^16*Subscript[z, 4]^26 + 198276910*Subscript[z, 1]^8*Subscript[z, 2]^13*Subscript[z, 3]^16*Subscript[z, 4]^26 + 190625300*Subscript[z, 1]^7*Subscript[z, 2]^14*Subscript[z, 3]^16*Subscript[z, 4]^26 + 169716240*Subscript[z, 1]^6*Subscript[z, 2]^15*Subscript[z, 3]^16*Subscript[z, 4]^26 + 128594600*Subscript[z, 1]^5*Subscript[z, 2]^16*Subscript[z, 3]^16*Subscript[z, 4]^26 + 75089610*Subscript[z, 1]^4*Subscript[z, 2]^17*Subscript[z, 3]^16*Subscript[z, 4]^26 + 30461310*Subscript[z, 1]^3*Subscript[z, 2]^18*Subscript[z, 3]^16*Subscript[z, 4]^26 + 7557120*Subscript[z, 1]^2*Subscript[z, 2]^19*Subscript[z, 3]^16*Subscript[z, 4]^26 + 921600*Subscript[z, 1]*Subscript[z, 2]^20*Subscript[z, 3]^16*Subscript[z, 4]^26 + 30720*Subscript[z, 2]^21*Subscript[z, 3]^16*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^20*Subscript[z, 3]^17*Subscript[z, 4]^26 + 2304000*Subscript[z, 1]^19*Subscript[z, 2]*Subscript[z, 3]^17*Subscript[z, 4]^26 + 12748800*Subscript[z, 1]^18*Subscript[z, 2]^2*Subscript[z, 3]^17*Subscript[z, 4]^26 + 38444100*Subscript[z, 1]^17*Subscript[z, 2]^3*Subscript[z, 3]^17*Subscript[z, 4]^26 + 75089610*Subscript[z, 1]^16*Subscript[z, 2]^4*Subscript[z, 3]^17*Subscript[z, 4]^26 + 107202850*Subscript[z, 1]^15*Subscript[z, 2]^5*Subscript[z, 3]^17*Subscript[z, 4]^26 + 125136560*Subscript[z, 1]^14*Subscript[z, 2]^6*Subscript[z, 3]^17*Subscript[z, 4]^26 + 132078890*Subscript[z, 1]^13*Subscript[z, 2]^7*Subscript[z, 3]^17*Subscript[z, 4]^26 + 134461530*Subscript[z, 1]^12*Subscript[z, 2]^8*Subscript[z, 3]^17*Subscript[z, 4]^26 + 135371070*Subscript[z, 1]^11*Subscript[z, 2]^9*Subscript[z, 3]^17*Subscript[z, 4]^26 + 135620660*Subscript[z, 1]^10*Subscript[z, 2]^10*Subscript[z, 3]^17*Subscript[z, 4]^26 + 135371070*Subscript[z, 1]^9*Subscript[z, 2]^11*Subscript[z, 3]^17*Subscript[z, 4]^26 + 134461530*Subscript[z, 1]^8*Subscript[z, 2]^12*Subscript[z, 3]^17*Subscript[z, 4]^26 + 132078890*Subscript[z, 1]^7*Subscript[z, 2]^13*Subscript[z, 3]^17*Subscript[z, 4]^26 + 125136560*Subscript[z, 1]^6*Subscript[z, 2]^14*Subscript[z, 3]^17*Subscript[z, 4]^26 + 107202850*Subscript[z, 1]^5*Subscript[z, 2]^15*Subscript[z, 3]^17*Subscript[z, 4]^26 + 75089610*Subscript[z, 1]^4*Subscript[z, 2]^16*Subscript[z, 3]^17*Subscript[z, 4]^26 + 38444100*Subscript[z, 1]^3*Subscript[z, 2]^17*Subscript[z, 3]^17*Subscript[z, 4]^26 + 12748800*Subscript[z, 1]^2*Subscript[z, 2]^18*Subscript[z, 3]^17*Subscript[z, 4]^26 + 2304000*Subscript[z, 1]*Subscript[z, 2]^19*Subscript[z, 3]^17*Subscript[z, 4]^26 + 153600*Subscript[z, 2]^20*Subscript[z, 3]^17*Subscript[z, 4]^26 + 307200*Subscript[z, 1]^19*Subscript[z, 3]^18*Subscript[z, 4]^26 + 3072000*Subscript[z, 1]^18*Subscript[z, 2]*Subscript[z, 3]^18*Subscript[z, 4]^26 + 12748800*Subscript[z, 1]^17*Subscript[z, 2]^2*Subscript[z, 3]^18*Subscript[z, 4]^26 + 30461310*Subscript[z, 1]^16*Subscript[z, 2]^3*Subscript[z, 3]^18*Subscript[z, 4]^26 + 49254090*Subscript[z, 1]^15*Subscript[z, 2]^4*Subscript[z, 3]^18*Subscript[z, 4]^26 + 61350600*Subscript[z, 1]^14*Subscript[z, 2]^5*Subscript[z, 3]^18*Subscript[z, 4]^26 + 66412818*Subscript[z, 1]^13*Subscript[z, 2]^6*Subscript[z, 3]^18*Subscript[z, 4]^26 + 68163090*Subscript[z, 1]^12*Subscript[z, 2]^7*Subscript[z, 3]^18*Subscript[z, 4]^26 + 68850426*Subscript[z, 1]^11*Subscript[z, 2]^8*Subscript[z, 3]^18*Subscript[z, 4]^26 + 69109266*Subscript[z, 1]^10*Subscript[z, 2]^9*Subscript[z, 3]^18*Subscript[z, 4]^26 + 69109266*Subscript[z, 1]^9*Subscript[z, 2]^10*Subscript[z, 3]^18*Subscript[z, 4]^26 + 68850426*Subscript[z, 1]^8*Subscript[z, 2]^11*Subscript[z, 3]^18*Subscript[z, 4]^26 + 68163090*Subscript[z, 1]^7*Subscript[z, 2]^12*Subscript[z, 3]^18*Subscript[z, 4]^26 + 66412818*Subscript[z, 1]^6*Subscript[z, 2]^13*Subscript[z, 3]^18*Subscript[z, 4]^26 + 61350600*Subscript[z, 1]^5*Subscript[z, 2]^14*Subscript[z, 3]^18*Subscript[z, 4]^26 + 49254090*Subscript[z, 1]^4*Subscript[z, 2]^15*Subscript[z, 3]^18*Subscript[z, 4]^26 + 30461310*Subscript[z, 1]^3*Subscript[z, 2]^16*Subscript[z, 3]^18*Subscript[z, 4]^26 + 12748800*Subscript[z, 1]^2*Subscript[z, 2]^17*Subscript[z, 3]^18*Subscript[z, 4]^26 + 3072000*Subscript[z, 1]*Subscript[z, 2]^18*Subscript[z, 3]^18*Subscript[z, 4]^26 + 307200*Subscript[z, 2]^19*Subscript[z, 3]^18*Subscript[z, 4]^26 + 307200*Subscript[z, 1]^18*Subscript[z, 3]^19*Subscript[z, 4]^26 + 2304000*Subscript[z, 1]^17*Subscript[z, 2]*Subscript[z, 3]^19*Subscript[z, 4]^26 + 7557120*Subscript[z, 1]^16*Subscript[z, 2]^2*Subscript[z, 3]^19*Subscript[z, 4]^26 + 14789700*Subscript[z, 1]^15*Subscript[z, 2]^3*Subscript[z, 3]^19*Subscript[z, 4]^26 + 20441598*Subscript[z, 1]^14*Subscript[z, 2]^4*Subscript[z, 3]^19*Subscript[z, 4]^26 + 23091720*Subscript[z, 1]^13*Subscript[z, 2]^5*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24005295*Subscript[z, 1]^12*Subscript[z, 2]^6*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24357195*Subscript[z, 1]^11*Subscript[z, 2]^7*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24504630*Subscript[z, 1]^10*Subscript[z, 2]^8*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24545208*Subscript[z, 1]^9*Subscript[z, 2]^9*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24504630*Subscript[z, 1]^8*Subscript[z, 2]^10*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24357195*Subscript[z, 1]^7*Subscript[z, 2]^11*Subscript[z, 3]^19*Subscript[z, 4]^26 + 24005295*Subscript[z, 1]^6*Subscript[z, 2]^12*Subscript[z, 3]^19*Subscript[z, 4]^26 + 23091720*Subscript[z, 1]^5*Subscript[z, 2]^13*Subscript[z, 3]^19*Subscript[z, 4]^26 + 20441598*Subscript[z, 1]^4*Subscript[z, 2]^14*Subscript[z, 3]^19*Subscript[z, 4]^26 + 14789700*Subscript[z, 1]^3*Subscript[z, 2]^15*Subscript[z, 3]^19*Subscript[z, 4]^26 + 7557120*Subscript[z, 1]^2*Subscript[z, 2]^16*Subscript[z, 3]^19*Subscript[z, 4]^26 + 2304000*Subscript[z, 1]*Subscript[z, 2]^17*Subscript[z, 3]^19*Subscript[z, 4]^26 + 307200*Subscript[z, 2]^18*Subscript[z, 3]^19*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^17*Subscript[z, 3]^20*Subscript[z, 4]^26 + 921600*Subscript[z, 1]^16*Subscript[z, 2]*Subscript[z, 3]^20*Subscript[z, 4]^26 + 2457600*Subscript[z, 1]^15*Subscript[z, 2]^2*Subscript[z, 3]^20*Subscript[z, 4]^26 + 4015650*Subscript[z, 1]^14*Subscript[z, 2]^3*Subscript[z, 3]^20*Subscript[z, 4]^26 + 4874700*Subscript[z, 1]^13*Subscript[z, 2]^4*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5171175*Subscript[z, 1]^12*Subscript[z, 2]^5*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5278950*Subscript[z, 1]^11*Subscript[z, 2]^6*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5326425*Subscript[z, 1]^10*Subscript[z, 2]^7*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5344200*Subscript[z, 1]^9*Subscript[z, 2]^8*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5344200*Subscript[z, 1]^8*Subscript[z, 2]^9*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5326425*Subscript[z, 1]^7*Subscript[z, 2]^10*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5278950*Subscript[z, 1]^6*Subscript[z, 2]^11*Subscript[z, 3]^20*Subscript[z, 4]^26 + 5171175*Subscript[z, 1]^5*Subscript[z, 2]^12*Subscript[z, 3]^20*Subscript[z, 4]^26 + 4874700*Subscript[z, 1]^4*Subscript[z, 2]^13*Subscript[z, 3]^20*Subscript[z, 4]^26 + 4015650*Subscript[z, 1]^3*Subscript[z, 2]^14*Subscript[z, 3]^20*Subscript[z, 4]^26 + 2457600*Subscript[z, 1]^2*Subscript[z, 2]^15*Subscript[z, 3]^20*Subscript[z, 4]^26 + 921600*Subscript[z, 1]*Subscript[z, 2]^16*Subscript[z, 3]^20*Subscript[z, 4]^26 + 153600*Subscript[z, 2]^17*Subscript[z, 3]^20*Subscript[z, 4]^26 + 30720*Subscript[z, 1]^16*Subscript[z, 3]^21*Subscript[z, 4]^26 + 153600*Subscript[z, 1]^15*Subscript[z, 2]*Subscript[z, 3]^21*Subscript[z, 4]^26 + 337920*Subscript[z, 1]^14*Subscript[z, 2]^2*Subscript[z, 3]^21*Subscript[z, 4]^26 + 465210*Subscript[z, 1]^13*Subscript[z, 2]^3*Subscript[z, 3]^21*Subscript[z, 4]^26 + 509730*Subscript[z, 1]^12*Subscript[z, 2]^4*Subscript[z, 3]^21*Subscript[z, 4]^26 + 524505*Subscript[z, 1]^11*Subscript[z, 2]^5*Subscript[z, 3]^21*Subscript[z, 4]^26 + 531285*Subscript[z, 1]^10*Subscript[z, 2]^6*Subscript[z, 3]^21*Subscript[z, 4]^26 + 534000*Subscript[z, 1]^9*Subscript[z, 2]^7*Subscript[z, 3]^21*Subscript[z, 4]^26 + 534840*Subscript[z, 1]^8*Subscript[z, 2]^8*Subscript[z, 3]^21*Subscript[z, 4]^26 + 534000*Subscript[z, 1]^7*Subscript[z, 2]^9*Subscript[z, 3]^21*Subscript[z, 4]^26 + 531285*Subscript[z, 1]^6*Subscript[z, 2]^10*Subscript[z, 3]^21*Subscript[z, 4]^26 + 524505*Subscript[z, 1]^5*Subscript[z, 2]^11*Subscript[z, 3]^21*Subscript[z, 4]^26 + 509730*Subscript[z, 1]^4*Subscript[z, 2]^12*Subscript[z, 3]^21*Subscript[z, 4]^26 + 465210*Subscript[z, 1]^3*Subscript[z, 2]^13*Subscript[z, 3]^21*Subscript[z, 4]^26 + 337920*Subscript[z, 1]^2*Subscript[z, 2]^14*Subscript[z, 3]^21*Subscript[z, 4]^26 + 153600*Subscript[z, 1]*Subscript[z, 2]^15*Subscript[z, 3]^21*Subscript[z, 4]^26 + 30720*Subscript[z, 2]^16*Subscript[z, 3]^21*Subscript[z, 4]^26)/(16*Subscript[z, 1]^14*Subscript[z, 2]^14*(Subscript[z, 1] + Subscript[z, 2])^5*Subscript[z, 3]^14*(Subscript[z, 1] + Subscript[z, 3])^5*(Subscript[z, 2] + Subscript[z, 3])^5*Subscript[z, 4]^14*(Subscript[z, 1] + Subscript[z, 4])^5*(Subscript[z, 2] + Subscript[z, 4])^5*(Subscript[z, 3] + Subscript[z, 4])^5)
